Global smooth solutions for the inviscid SQG equation

In this paper, we show the existence of the first non trivial family of classical global solutions of the inviscid surface quasi-geostrophic equation.

==> Integrals/E_3.cpp <==
// Enclosure of the L^{2}-norm of e_3 = \Theta_{3}^{S} B_{sj} - \lambda^{*} B_{sj}
// and the absolute value of the scalar product of e_3 and B_{sj}. Lemma 4.19.

// The abstract setting is the following: we will have 'callers' which will call
// 'quadratures', which will call 'integrands'. Different callers decide for example
// when and how to split the integration domains in a different way, the quadratures
// implement different integration methods and the integrands are the different
// functions under the integral sign.

// We split the interval [-1,1] into N uniform intervals I_j.
// For every \trho = I_j, we compute an enclosure of the function 
// EE^{3}_{j} = e_3(\trho) defined on the paper. This function consists of 4 integrals in \trho': 
// two of them (the nonsingular ones) are simply integrated over the interval [-1,1] 
// while the other two (the singular ones) are split into a singularity part which
// is bounded analytically and the rest. On top of that, some of the factors of the
// integrand are defined piecewise so we distinguish several cases depending on
// the values of \trho and \trho'.

// Once we do this, it is easy to give a bound on the L^{2}-norm by
// (a/N \sum_{j} (EE^{3}_{j})^{2})^{1/2} and on the scalar product by 
// |a/N \sum EE^{3}_j B_{sj}(I_{j})|.

// The integrals are calculated using a Gauss-Legendre quadrature of
// order 2. All integrations are done adaptively, bisecting the region of
// integration whenever some tolerances are not met. We integrate over the intervals
// that yield bigger enclosures first, up to a maximum number of evaluations (100.000).

// The program is split in 3(x2) more files:

// basic_functions.h/cpp contains information about the basic functions and kernels 
// and their implementation with the different data structures (interval,itaylor).
// It also contains the methods and the definition of the classes ParameterSet and 
// IntegrationResult, which will enclose all the information we need to perform the 
// calculations.

// integrands.h/cpp contains the different integrands of the functions to be computed.

// methods.h/cpp contains both the caller and the quadrature methods.

// All calculations are done using rigorous arithmetics using the C-XSC library.

// Usage: ./E_3

// The output is to the screen.
// For reference, a detailed output is located at /output.



#include "interval.hpp"
#include "itaylor.hpp"
#include "basic_functions.h"
#include "integrands.h"
#include "methods.h"

#include <iostream>
#include <string>
#include <cassert>
#include <vector>

using namespace cxsc;
using namespace std;
using namespace taylor;


interval compute_E(int N, int& flag, ParameterSet& PS_ini, interval& lambda_star){

  vector<ParameterSet> vps_nonsingular;
  vector<ParameterSet> vps_singular;
  interval delta = (interval)2.0/(interval)N;
  
  interval nonsingular_ho;
  interval nonsingular_e;
  interval singular_ho;
  interval singular_e;
  
  interval singularity(0.0);
  interval coefficient, integral, product;
  
  interval res;
  
  interval norm2(0.0);
  interval scp(0.0);
  
  
  // i = 0
  PS_ini.rho_normalized = ((interval)(-1.0)) | ((interval)(-1.0) + delta);
              
  PS_ini.region_rho = 1;
  // singular region:
  // (1,1): not present
  // (1,2)
  PS_ini.region_rhop = 2;
  PS_ini.Left = (interval)(-1.0) + (interval)2.0*delta;
  PS_ini.Right = (interval)(1.0) - delta;
  vps_singular.push_back(PS_ini);
  // (1,3)
  PS_ini.region_rhop = 3;
  PS_ini.Left = (interval)(1.0) - delta;
  PS_ini.Right = (interval)(1.0);
  vps_singular.push_back(PS_ini);
  
  
  // nonsingular region:
  // (1,1)
  PS_ini.region_rhop = 1;
  PS_ini.Left = (interval)(-1.0);
  PS_ini.Right = (interval)(-1.0) + delta;
  vps_nonsingular.push_back(PS_ini);
  // (1,2)
  PS_ini.region_rhop = 2;
  PS_ini.Left = (interval)(-1.0) + delta;
  PS_ini.Right = (interval)(1.0) - delta;
  vps_nonsingular.push_back(PS_ini);
  // (1,3)
  PS_ini.region_rhop = 3;
  PS_ini.Left = (interval)(1.0) - delta;
  PS_ini.Right = (interval)(1.0);
  vps_nonsingular.push_back(PS_ini);
  
  // singularity
  PS_ini.Left = (interval)(-1.0);
  PS_ini.Right = (interval)(-1.0) + delta;
  PS_ini.region_rho = 1; PS_ini.region_rhop = 1;
  coefficient = Theta_3_Sym_coefficient_singularity(PS_ini,flag);
  integral = Integral_Arcsinh(PS_ini,flag);
  product = (integral*coefficient);
  singularity = singularity + product;
  
  PS_ini.Left = (interval)(-1.0) + delta;
  PS_ini.Right = (interval)(-1.0) + (interval)(2.0)*delta;
  PS_ini.region_rho = 1; PS_ini.region_rhop = 2;
  coefficient = Theta_3_Sym_coefficient_singularity(PS_ini,flag);
  integral = Integral_Arcsinh(PS_ini,flag);
  product = (integral*coefficient);
  singularity = singularity + product;
  
  nonsingular_ho = integrate_1D_adaptive(vps_nonsingular,new_GaussLegendre2_1D,Theta_3_Sym_fast_nonsingular_ho,Theta_3_Sym_slow_nonsingular_ho,flag);
  //cout << "nonsingular_ho = " << nonsingular_ho << endl;
  assert(!(flag & 1));
  flag = 0;
  nonsingular_e = integrate_1D_adaptive_for_error(vps_nonsingular,Error_Integrator_1D,Theta_3_Sym_fast_nonsingular_e,flag);
  //cout << "nonsingular_e = " << nonsingular_e << endl;
  assert(!(flag & 1));
  flag = 0;
  singular_ho = integrate_1D_adaptive(vps_singular,new_GaussLegendre2_1D,Theta_3_Sym_fast_singular_ho,Theta_3_Sym_slow_singular_ho,flag);
  //cout << "singular_ho = " << singular_ho << endl;
  assert(!(flag & 1));
  flag = 0;
  singular_e = integrate_1D_adaptive_for_error(vps_singular,Error_Integrator_1D,Theta_3_Sym_fast_singular_e,flag);
  assert(!(flag & 1));
  //cout << "singular_e = " << singular_e << endl;
  vps_nonsingular.clear(); vps_singular.clear();
  res = nonsingular_ho + nonsingular_e + singular_ho + singular_e + singularity - lambda_star*compute_Bsj_rho(PS_ini.rho_normalized,PS_ini);
  //cout << "singularity = " << singularity << endl;
  singularity = (interval)(0.0);
  norm2 = norm2 + sqr(res)*delta;
  scp = scp + res*compute_Bsj_rho(PS_ini.rho_normalized,PS_ini)*delta;
  cout << "i = 0 res = " << res << endl;
  
  
  PS_ini.region_rho = 2;
  for (int i = 1; i < N-1; i++){
    vector<ParameterSet> vps_nonsingular;
    vector<ParameterSet> vps_singular;
    PS_ini.rho_normalized = ((interval)(-1.0) + delta*(interval)i) | ((interval)(-1.0) + delta*(interval)(i+1));
    // singular region:
    // (2,1)
    if (i > 1){
      PS_ini.region_rhop = 1;
      PS_ini.Left = (interval)(-1.0);
      PS_ini.Right = (interval)(-1.0) + delta;
      vps_singular.push_back(PS_ini);
    }
    
    // (2,2)
    if (i < (N-3)){
      PS_ini.region_rhop = 2;
      PS_ini.Left = (interval)(-1.0) + delta*(interval)(i+2);
      PS_ini.Right = (interval)(1.0) - delta;
      vps_singular.push_back(PS_ini);
    }
    if (i > 2){
      PS_ini.region_rhop = 2;
      PS_ini.Left = (interval)(-1.0) + delta;
      PS_ini.Right = (interval)(-1.0) + delta*(interval)(i-1);
      vps_singular.push_back(PS_ini);
    }
    
    // (2,3)
    if (i < N-2){
      PS_ini.region_rhop = 3;
      PS_ini.Left = (interval)(1.0) - delta;
      PS_ini.Right = (interval)(1.0);
      vps_singular.push_back(PS_ini);
    }
    
    // nonsingular region:
    // (2,1)
    PS_ini.region_rhop = 1;
    PS_ini.Left = (interval)(-1.0);
    PS_ini.Right = (interval)(-1.0) + delta;
    vps_nonsingular.push_back(PS_ini);
    // (2,2)
    PS_ini.region_rhop = 2;
    PS_ini.Left = (interval)(-1.0) + delta;
    PS_ini.Right = (interval)(1.0) - delta;
    vps_nonsingular.push_back(PS_ini);
    // (2,3)
    PS_ini.region_rhop = 3;
    PS_ini.Left = (interval)(1.0) - delta;
    PS_ini.Right = (interval)(1.0);
    vps_nonsingular.push_back(PS_ini);
    
    // singularity
    if (i == 1){
      PS_ini.Left = (interval)(-1.0);
      PS_ini.Right = (interval)(-1.0) + delta;
      PS_ini.region_rho = 2; PS_ini.region_rhop = 1;
      coefficient = Theta_3_Sym_coefficient_singularity(PS_ini,flag);
      integral = Integral_Arcsinh(PS_ini,flag);
      product = (integral*coefficient);
      singularity = singularity + product;

      PS_ini.Left = (interval)(-1.0) + delta;
      PS_ini.Right = (interval)(-1.0) + (interval)(i+2)*delta;
      PS_ini.region_rho = 2; PS_ini.region_rhop = 2;
      coefficient = Theta_3_Sym_coefficient_singularity(PS_ini,flag);
      integral = Integral_Arcsinh(PS_ini,flag);
      product = (integral*coefficient);
      singularity = singularity + product;
    }
    else if (i == N-2){
      PS_ini.Left = (interval)(-1.0) + (interval)(i-1)*delta;
      PS_ini.Right = (interval)(-1.0) + (interval)(i+1)*delta;
      PS_ini.region_rho = 2; PS_ini.region_rhop = 2;
      coefficient = Theta_3_Sym_coefficient_singularity(PS_ini,flag);
      integral = Integral_Arcsinh(PS_ini,flag);
      product = (integral*coefficient);
      singularity = singularity + product;

      PS_ini.Left = (interval)(-1.0) + (interval)(i+1)*delta;
      PS_ini.Right = (interval)(-1.0) + (interval)(i+2)*delta;
      PS_ini.region_rho = 2; PS_ini.region_rhop = 3;
      coefficient = Theta_3_Sym_coefficient_singularity(PS_ini,flag);
      integral = Integral_Arcsinh(PS_ini,flag);
      product = (integral*coefficient);
      singularity = singularity + product;
    }
    else {
      PS_ini.Left = (interval)(-1.0) + (interval)(i-1)*delta;
      PS_ini.Right = (interval)(-1.0) + (interval)(i+2)*delta;
      PS_ini.region_rho = 2; PS_ini.region_rhop = 2;
      coefficient = Theta_3_Sym_coefficient_singularity(PS_ini,flag);
      integral = Integral_Arcsinh(PS_ini,flag);
      product = (integral*coefficient);
      singularity = singularity + product;
    }
          
    nonsingular_ho = integrate_1D_adaptive(vps_nonsingular,new_GaussLegendre2_1D,Theta_3_Sym_fast_nonsingular_ho,Theta_3_Sym_slow_nonsingular_ho,flag);
    //cout << "nonsingular_ho = " << nonsingular_ho << endl;
    assert(!(flag & 1));
    flag = 0;
    nonsingular_e = integrate_1D_adaptive_for_error(vps_nonsingular,Error_Integrator_1D,Theta_3_Sym_fast_nonsingular_e,flag);
    //cout << "nonsingular_e = " << nonsingular_e << endl;
    assert(!(flag & 1)); 
    flag = 0;
    singular_ho = integrate_1D_adaptive(vps_singular,new_GaussLegendre2_1D,Theta_3_Sym_fast_singular_ho,Theta_3_Sym_slow_singular_ho,flag);
    //cout << "singular_ho = " << singular_ho << endl;
    assert(!(flag & 1));
    flag = 0;
    singular_e = integrate_1D_adaptive_for_error(vps_singular,Error_Integrator_1D,Theta_3_Sym_fast_singular_e,flag);
    assert(!(flag & 1));
    //cout << "singular_e = " << singular_e << endl;
    vps_nonsingular.clear(); vps_singular.clear();
    interval res = nonsingular_ho + nonsingular_e + singular_ho + singular_e + singularity - lambda_star*compute_Bsj_rho(PS_ini.rho_normalized,PS_ini);
    //cout << "singularity = " << singularity << endl;
    singularity = (interval)(0.0);
    norm2 = norm2 + sqr(res)*delta;
    scp = scp + res*compute_Bsj_rho(PS_ini.rho_normalized,PS_ini)*delta;
    cout << "i = " << i << " res = " << res << endl;
  }
  
  PS_ini.region_rho = 3;
  PS_ini.rho_normalized = ((interval)(1.0) - delta) | (interval)(1.0);
  // singular region:
  // (3,1)
  PS_ini.region_rhop = 1;
  PS_ini.Left = (interval)(-1.0);
  PS_ini.Right = (interval)(-1.0) + delta;
  vps_nonsingular.push_back(PS_ini);
  // (3,2)
  PS_ini.region_rhop = 2;
  PS_ini.Left = (interval)(-1.0) + delta;
  PS_ini.Right = (interval)(1.0) - (interval)(2.0)*delta;
  vps_singular.push_back(PS_ini);
  // (3,3): not present
  
  
  // nonsingular region:
  // (3,1)
  PS_ini.region_rhop = 1;
  PS_ini.Left = (interval)(-1.0);
  PS_ini.Right = (interval)(-1.0) + delta;
  vps_nonsingular.push_back(PS_ini);
  // (3,2)
  PS_ini.region_rhop = 2;
  PS_ini.Left = (interval)(-1.0) + delta;
  PS_ini.Right = (interval)(1.0) - delta;
  vps_nonsingular.push_back(PS_ini);
  // (3,3)
  PS_ini.region_rhop = 3;
  PS_ini.Left = (interval)(1.0) - delta;
  PS_ini.Right = (interval)(1.0);
  vps_nonsingular.push_back(PS_ini);
  
  // singularity
  PS_ini.Left = (interval)(1.0) - (interval)(2.0)*delta;
  PS_ini.Right = (interval)(1.0) - delta;
  PS_ini.region_rho = 3; PS_ini.region_rhop = 2;
  coefficient = Theta_3_Sym_coefficient_singularity(PS_ini,flag);
  integral = Integral_Arcsinh(PS_ini,flag);
  product = (integral*coefficient);
  singularity = singularity + product;

  PS_ini.Left = (interval)(1.0) - delta;
  PS_ini.Right = (interval)(1.0);
  PS_ini.region_rho = 3; PS_ini.region_rhop = 3;
  coefficient = Theta_3_Sym_coefficient_singularity(PS_ini,flag);
  integral = Integral_Arcsinh(PS_ini,flag);
  product = (integral*coefficient);
  singularity = singularity + product;
  
  
  nonsingular_ho = integrate_1D_adaptive(vps_nonsingular,new_GaussLegendre2_1D,Theta_3_Sym_fast_nonsingular_ho,Theta_3_Sym_slow_nonsingular_ho,flag);
  //cout << "nonsingular_ho = " << nonsingular_ho << endl;
  assert(!(flag & 1));
  flag = 0;
  nonsingular_e = integrate_1D_adaptive_for_error(vps_nonsingular,Error_Integrator_1D,Theta_3_Sym_fast_nonsingular_e,flag);
  //cout << "nonsingular_e = " << nonsingular_e << endl;
  assert(!(flag & 1));
  flag = 0;
  singular_ho = integrate_1D_adaptive(vps_singular,new_GaussLegendre2_1D,Theta_3_Sym_fast_singular_ho,Theta_3_Sym_slow_singular_ho,flag);
  //cout << "singular_ho = " << singular_ho << endl;
  assert(!(flag & 1));
  flag = 0;
  singular_e = integrate_1D_adaptive_for_error(vps_singular,Error_Integrator_1D,Theta_3_Sym_fast_singular_e,flag);
  assert(!(flag & 1));
  //cout << "singular_e = " << singular_e << endl;
  vps_nonsingular.clear(); vps_singular.clear();
  res = nonsingular_ho + nonsingular_e + singular_ho + singular_e + singularity - lambda_star*compute_Bsj_rho(PS_ini.rho_normalized,PS_ini);
  singularity = (interval)(0.0);
  cout << "i = " << N-1 << " res = " << res << endl;
    
  norm2 = norm2 + sqr(res)*delta;
  scp = scp + res*compute_Bsj_rho(PS_ini.rho_normalized,PS_ini)*delta;
  
  scp = scp*PS_ini.a/(interval)(2.0);
  norm2 = sqrt(norm2*PS_ini.a/(interval)(2.0));
  
  cout << "scp = " << scp << endl;
  cout << "norm2 = " << norm2 << endl;
  
}


int main(int argc, char* argv[]){
  cout << SetPrecision(14,11);
  if (argc != 1) {
    cout << "Usage: " << endl;
    cout << argv[0] << endl;
    cout << "(and some patience...)" << endl;
    cout << "Results will be output to screen as soon as they are computed." << endl;
    exit(0);
  }

  ParameterSet PS_ini;
  
  "[0.05,0.05]" >> PS_ini.a;
  PS_ini.abs_tol = PS_ini.rel_tol = 1e-5;
  
  int flag = 0;
  int N = 512; 
  PS_ini.beta = (interval)(2.0)/(interval)N;
  
  interval lambda_star; "[0.3482,0.3482]" >> lambda_star;
  
  compute_E(N,flag,PS_ini,lambda_star);

  return 0;
}



==> Integrals/E_6.cpp <==
// Enclosure of the L^{2}-norm of e_6 = \Theta_{6}^{S} B_{sj} - \lambda^{*} B_{sj}
// and the absolute value of the scalar product of e_6 and B_{sj}. Lemma 4.30.

// The abstract setting is the following: we will have 'callers' which will call
// 'quadratures', which will call 'integrands'. Different callers decide for example
// when and how to split the integration domains in a different way, the quadratures
// implement different integration methods and the integrands are the different
// functions under the integral sign.

// We split the interval [-1,1] into N uniform intervals I_j.
// For every \trho = I_j, we compute an enclosure of the function 
// EE^{6}_{j} = e_6(\trho) defined on the paper. This function consists of 4 integrals in \trho': 
// two of them (the nonsingular ones) are simply integrated over the interval [-1,1] 
// while the other two (the singular ones) are split into a singularity part which
// is bounded analytically and the rest. On top of that, some of the factors of the
// integrand are defined piecewise so we distinguish several cases depending on
// the values of \trho and \trho'.

// Once we do this, it is easy to give a bound on the L^{2}-norm by
// (a/N \sum_{j} (EE^{6}_{j})^{2})^{1/2} and on the scalar product by 
// |a/N \sum EE^{6}_j B_{sj}(I_{j})|.

// The integrals are calculated using a Gauss-Legendre quadrature of
// order 2. All integrations are done adaptively, bisecting the region of
// integration whenever some tolerances are not met. We integrate over the intervals
// that yield bigger enclosures first, up to a maximum number of evaluations (100.000).

// The program is split in 3(x2) more files:

// basic_functions.h/cpp contains information about the basic functions and kernels 
// and their implementation with the different data structures (interval,itaylor).
// It also contains the methods and the definition of the classes ParameterSet and 
// IntegrationResult, which will enclose all the information we need to perform the 
// calculations.

// integrands.h/cpp contains the different integrands of the functions to be computed.

// methods.h/cpp contains both the caller and the quadrature methods.

// All calculations are done using rigorous arithmetics using the C-XSC library.

// Usage: ./E_6

// The output is to the screen.
// For reference, a detailed output is located at /output.



#include "interval.hpp"
#include "itaylor.hpp"
#include "basic_functions.h"
#include "integrands.h"
#include "methods.h"

#include <iostream>
#include <string>
#include <cassert>
#include <vector>

using namespace cxsc;
using namespace std;
using namespace taylor;


interval compute_E(int N, int& flag, ParameterSet& PS_ini, interval& lambda_star){

  vector<ParameterSet> vps_nonsingular;
  vector<ParameterSet> vps_singular;
  interval delta = (interval)2.0/(interval)N;
  
  interval nonsingular_ho;
  interval nonsingular_e;
  interval singular_ho;
  interval singular_e;
  
  interval singularity(0.0);
  interval coefficient, integral, product;
  
  interval res;
  
  interval norm2(0.0);
  interval scp(0.0);
  
  
  // i = 0
  PS_ini.rho_normalized = ((interval)(-1.0)) | ((interval)(-1.0) + delta);
                
  PS_ini.region_rho = 1;
  // singular region:
  // (1,1): not present
  // (1,2)
  PS_ini.region_rhop = 2;
  PS_ini.Left = (interval)(-1.0) + (interval)2.0*delta;
  PS_ini.Right = (interval)(1.0) - delta;
  vps_singular.push_back(PS_ini);
  // (1,3)
  PS_ini.region_rhop = 3;
  PS_ini.Left = (interval)(1.0) - delta;
  PS_ini.Right = (interval)(1.0);
  vps_singular.push_back(PS_ini);
  
  
  // nonsingular region:
  // (1,1)
  PS_ini.region_rhop = 1;
  PS_ini.Left = (interval)(-1.0);
  PS_ini.Right = (interval)(-1.0) + delta;
  vps_nonsingular.push_back(PS_ini);
  // (1,2)
  PS_ini.region_rhop = 2;
  PS_ini.Left = (interval)(-1.0) + delta;
  PS_ini.Right = (interval)(1.0) - delta;
  vps_nonsingular.push_back(PS_ini);
  // (1,3)
  PS_ini.region_rhop = 3;
  PS_ini.Left = (interval)(1.0) - delta;
  PS_ini.Right = (interval)(1.0);
  vps_nonsingular.push_back(PS_ini);
  
  // singularity
  PS_ini.Left = (interval)(-1.0);
  PS_ini.Right = (interval)(-1.0) + delta;
  PS_ini.region_rho = 1; PS_ini.region_rhop = 1;
  coefficient = Theta_6_Sym_coefficient_singularity(PS_ini,flag);
  integral = Integral_Arcsinh(PS_ini,flag);
  product = (integral*coefficient);
  singularity = singularity + product;
  
  PS_ini.Left = (interval)(-1.0) + delta;
  PS_ini.Right = (interval)(-1.0) + (interval)(2.0)*delta;
  PS_ini.region_rho = 1; PS_ini.region_rhop = 2;
  coefficient = Theta_6_Sym_coefficient_singularity(PS_ini,flag);
  integral = Integral_Arcsinh(PS_ini,flag);
  product = (integral*coefficient);
  singularity = singularity + product;
  
  nonsingular_ho = integrate_1D_adaptive(vps_nonsingular,new_GaussLegendre2_1D,Theta_6_Sym_fast_nonsingular_ho,Theta_6_Sym_slow_nonsingular_ho,flag);
  //cout << "nonsingular_ho = " << nonsingular_ho << endl;
  assert(!(flag & 1));
  flag = 0;
  nonsingular_e = integrate_1D_adaptive_for_error(vps_nonsingular,Error_Integrator_1D,Theta_6_Sym_fast_nonsingular_e,flag);
  //cout << "nonsingular_e = " << nonsingular_e << endl;
  assert(!(flag & 1));
  flag = 0;
  singular_ho = integrate_1D_adaptive(vps_singular,new_GaussLegendre2_1D,Theta_6_Sym_fast_singular_ho,Theta_6_Sym_slow_singular_ho,flag);
  //cout << "singular_ho = " << singular_ho << endl;
  assert(!(flag & 1));
  flag = 0;
  singular_e = integrate_1D_adaptive_for_error(vps_singular,Error_Integrator_1D,Theta_6_Sym_fast_singular_e,flag);
  assert(!(flag & 1));
  //cout << "singular_e = " << singular_e << endl;
  vps_nonsingular.clear(); vps_singular.clear();
  res = nonsingular_ho + nonsingular_e + singular_ho + singular_e + singularity - lambda_star*compute_Bsj_rho(PS_ini.rho_normalized,PS_ini);
  //cout << "singularity = " << singularity << endl;
  singularity = (interval)(0.0);
  norm2 = norm2 + sqr(res)*delta;
  scp = scp + res*compute_Bsj_rho(PS_ini.rho_normalized,PS_ini)*delta;
  cout << "i = 0 res = " << res << endl;

   
  PS_ini.region_rho = 2;
  for (int i = 1; i < N-1; i++){
    vector<ParameterSet> vps_nonsingular;
    vector<ParameterSet> vps_singular;
    PS_ini.rho_normalized = ((interval)(-1.0) + delta*(interval)i) | ((interval)(-1.0) + delta*(interval)(i+1));
    // singular region:
    // (2,1)
    if (i > 1){
      PS_ini.region_rhop = 1;
      PS_ini.Left = (interval)(-1.0);
      PS_ini.Right = (interval)(-1.0) + delta;
      vps_singular.push_back(PS_ini);
    }
    
    // (2,2)
    if (i < (N-3)){
      PS_ini.region_rhop = 2;
      PS_ini.Left = (interval)(-1.0) + delta*(interval)(i+2);
      PS_ini.Right = (interval)(1.0) - delta;
      vps_singular.push_back(PS_ini);
    }
    if (i > 2){
      PS_ini.region_rhop = 2;
      PS_ini.Left = (interval)(-1.0) + delta;
      PS_ini.Right = (interval)(-1.0) + delta*(interval)(i-1);
      vps_singular.push_back(PS_ini);
    }
    
    // (2,3)
    if (i < N-2){
      PS_ini.region_rhop = 3;
      PS_ini.Left = (interval)(1.0) - delta;
      PS_ini.Right = (interval)(1.0);
      vps_singular.push_back(PS_ini);
    }
    
    // nonsingular region:
    // (2,1)
    PS_ini.region_rhop = 1;
    PS_ini.Left = (interval)(-1.0);
    PS_ini.Right = (interval)(-1.0) + delta;
    vps_nonsingular.push_back(PS_ini);
    // (2,2)
    PS_ini.region_rhop = 2;
    PS_ini.Left = (interval)(-1.0) + delta;
    PS_ini.Right = (interval)(1.0) - delta;
    vps_nonsingular.push_back(PS_ini);
    // (2,3)
    PS_ini.region_rhop = 3;
    PS_ini.Left = (interval)(1.0) - delta;
    PS_ini.Right = (interval)(1.0);
    vps_nonsingular.push_back(PS_ini);
    
    // singularity
    if (i == 1){
      PS_ini.Left = (interval)(-1.0);
      PS_ini.Right = (interval)(-1.0) + delta;
      PS_ini.region_rho = 2; PS_ini.region_rhop = 1;
      coefficient = Theta_6_Sym_coefficient_singularity(PS_ini,flag);
      integral = Integral_Arcsinh(PS_ini,flag);
      product = (integral*coefficient);
      singularity = singularity + product;

      PS_ini.Left = (interval)(-1.0) + delta;
      PS_ini.Right = (interval)(-1.0) + (interval)(i+2)*delta;
      PS_ini.region_rho = 2; PS_ini.region_rhop = 2;
      coefficient = Theta_6_Sym_coefficient_singularity(PS_ini,flag);
      integral = Integral_Arcsinh(PS_ini,flag);
      product = (integral*coefficient);
      singularity = singularity + product;
    }
    else if (i == N-2){
      PS_ini.Left = (interval)(-1.0) + (interval)(i-1)*delta;
      PS_ini.Right = (interval)(-1.0) + (interval)(i+1)*delta;
      PS_ini.region_rho = 2; PS_ini.region_rhop = 2;
      coefficient = Theta_6_Sym_coefficient_singularity(PS_ini,flag);
      integral = Integral_Arcsinh(PS_ini,flag);
      product = (integral*coefficient);
      singularity = singularity + product;

      PS_ini.Left = (interval)(-1.0) + (interval)(i+1)*delta;
      PS_ini.Right = (interval)(-1.0) + (interval)(i+2)*delta;
      PS_ini.region_rho = 2; PS_ini.region_rhop = 3;
      coefficient = Theta_6_Sym_coefficient_singularity(PS_ini,flag);
      integral = Integral_Arcsinh(PS_ini,flag);
      product = (integral*coefficient);
      singularity = singularity + product;
    }
    else {
      PS_ini.Left = (interval)(-1.0) + (interval)(i-1)*delta;
      PS_ini.Right = (interval)(-1.0) + (interval)(i+2)*delta;
      PS_ini.region_rho = 2; PS_ini.region_rhop = 2;
      coefficient = Theta_6_Sym_coefficient_singularity(PS_ini,flag);
      integral = Integral_Arcsinh(PS_ini,flag);
      product = (integral*coefficient);
      singularity = singularity + product;
    }
          
    nonsingular_ho = integrate_1D_adaptive(vps_nonsingular,new_GaussLegendre2_1D,Theta_6_Sym_fast_nonsingular_ho,Theta_6_Sym_slow_nonsingular_ho,flag);
    //cout << "nonsingular_ho = " << nonsingular_ho << endl;
    assert(!(flag & 1));
    flag = 0;
    nonsingular_e = integrate_1D_adaptive_for_error(vps_nonsingular,Error_Integrator_1D,Theta_6_Sym_fast_nonsingular_e,flag);
    //cout << "nonsingular_e = " << nonsingular_e << endl;
    assert(!(flag & 1)); 
    flag = 0;
    singular_ho = integrate_1D_adaptive(vps_singular,new_GaussLegendre2_1D,Theta_6_Sym_fast_singular_ho,Theta_6_Sym_slow_singular_ho,flag);
    //cout << "singular_ho = " << singular_ho << endl;
    assert(!(flag & 1));
    flag = 0;
    singular_e = integrate_1D_adaptive_for_error(vps_singular,Error_Integrator_1D,Theta_6_Sym_fast_singular_e,flag);
    assert(!(flag & 1));
    //cout << "singular_e = " << singular_e << endl;
    vps_nonsingular.clear(); vps_singular.clear();
    interval res = nonsingular_ho + nonsingular_e + singular_ho + singular_e + singularity - lambda_star*compute_Bsj_rho(PS_ini.rho_normalized,PS_ini);
    //cout << "singularity = " << singularity << endl;
    singularity = (interval)(0.0);
    norm2 = norm2 + sqr(res)*delta;
    scp = scp + res*compute_Bsj_rho(PS_ini.rho_normalized,PS_ini)*delta;
    cout << "i = " << i << " res = " << res << endl;
  }

  
  PS_ini.region_rho = 3;
  PS_ini.rho_normalized = ((interval)(1.0) - delta) | (interval)(1.0);
  // singular region:
  // (3,1)
  PS_ini.region_rhop = 1;
  PS_ini.Left = (interval)(-1.0);
  PS_ini.Right = (interval)(-1.0) + delta;
  vps_nonsingular.push_back(PS_ini);
  // (3,2)
  PS_ini.region_rhop = 2;
  PS_ini.Left = (interval)(-1.0) + delta;
  PS_ini.Right = (interval)(1.0) - (interval)(2.0)*delta;
  vps_singular.push_back(PS_ini);
  // (3,3): not present
  
  
  // nonsingular region:
  // (3,1)
  PS_ini.region_rhop = 1;
  PS_ini.Left = (interval)(-1.0);
  PS_ini.Right = (interval)(-1.0) + delta;
  vps_nonsingular.push_back(PS_ini);
  // (3,2)
  PS_ini.region_rhop = 2;
  PS_ini.Left = (interval)(-1.0) + delta;
  PS_ini.Right = (interval)(1.0) - delta;
  vps_nonsingular.push_back(PS_ini);
  // (3,3)
  PS_ini.region_rhop = 3;
  PS_ini.Left = (interval)(1.0) - delta;
  PS_ini.Right = (interval)(1.0);
  vps_nonsingular.push_back(PS_ini);
  
  // singularity
  PS_ini.Left = (interval)(1.0) - (interval)(2.0)*delta;
  PS_ini.Right = (interval)(1.0) - delta;
  PS_ini.region_rho = 3; PS_ini.region_rhop = 2;
  coefficient = Theta_6_Sym_coefficient_singularity(PS_ini,flag);
  integral = Integral_Arcsinh(PS_ini,flag);
  product = (integral*coefficient);
  singularity = singularity + product;

  PS_ini.Left = (interval)(1.0) - delta;
  PS_ini.Right = (interval)(1.0);
  PS_ini.region_rho = 3; PS_ini.region_rhop = 3;
  coefficient = Theta_6_Sym_coefficient_singularity(PS_ini,flag);
  integral = Integral_Arcsinh(PS_ini,flag);
  product = (integral*coefficient);
  singularity = singularity + product;
  
  
  nonsingular_ho = integrate_1D_adaptive(vps_nonsingular,new_GaussLegendre2_1D,Theta_6_Sym_fast_nonsingular_ho,Theta_6_Sym_slow_nonsingular_ho,flag);
  //cout << "nonsingular_ho = " << nonsingular_ho << endl;
  assert(!(flag & 1));
  flag = 0;
  nonsingular_e = integrate_1D_adaptive_for_error(vps_nonsingular,Error_Integrator_1D,Theta_6_Sym_fast_nonsingular_e,flag);
  //cout << "nonsingular_e = " << nonsingular_e << endl;
  assert(!(flag & 1));
  flag = 0;
  singular_ho = integrate_1D_adaptive(vps_singular,new_GaussLegendre2_1D,Theta_6_Sym_fast_singular_ho,Theta_6_Sym_slow_singular_ho,flag);
  //cout << "singular_ho = " << singular_ho << endl;
  assert(!(flag & 1));
  flag = 0;
  singular_e = integrate_1D_adaptive_for_error(vps_singular,Error_Integrator_1D,Theta_6_Sym_fast_singular_e,flag);
  assert(!(flag & 1));
  //cout << "singular_e = " << singular_e << endl;
  vps_nonsingular.clear(); vps_singular.clear();
  res = nonsingular_ho + nonsingular_e + singular_ho + singular_e + singularity - lambda_star*compute_Bsj_rho(PS_ini.rho_normalized,PS_ini);
  singularity = (interval)(0.0);
  cout << "i = " << N-1 << " res = " << res << endl;
    
  norm2 = norm2 + sqr(res)*delta;
  scp = scp + res*compute_Bsj_rho(PS_ini.rho_normalized,PS_ini)*delta;
  
  scp = scp*PS_ini.a/(interval)(2.0);
  norm2 = sqrt(norm2*PS_ini.a/(interval)(2.0));
  
  cout << "scp = " << scp << endl;
  cout << "norm2 = " << norm2 << endl;
  
}


int main(int argc, char* argv[]){
  cout << SetPrecision(14,11);
  if (argc != 1) {
    cout << "Usage: " << endl;
    cout << argv[0] << endl;
    cout << "(and some patience...)" << endl;
    cout << "Results will be output to screen as soon as they are computed." << endl;
    exit(0);
  }

  ParameterSet PS_ini;
  
  "[0.05,0.05]" >> PS_ini.a;
  PS_ini.abs_tol = PS_ini.rel_tol = 1e-5;
  
  int flag = 0;
  int N = 512; 
  PS_ini.beta = (interval)(2.0)/(interval)N;
  
  interval lambda_star; "[0.573,0.573]" >> lambda_star;
  
  compute_E(N,flag,PS_ini,lambda_star);

  return 0;
}



==> Integrals/L1_Estimates_T3.cpp <==
// Enclosure of the L^{2}-L^{2}-norm of \Theta_{3}^{S} - T^{3}_{fin}. Lemma 4.20.

// We need to compute the L^{\infty}(\trho)L^{1}(\trho') norm of the operator.

// We start computing the L^{1}(\trho') norm.

// We split the interval [-1,1] into M intervals I_j (M = N1 + N2 + N3).
// N1 in the region [-1,-1+beta], N2 in [-1+beta,1-beta] and N3 in [1-beta,1].
// For every \trho = I_j, we compute an enclosure of the function 
// \Theta_{3}^{S} - T^{3}_{fin} defined on the paper. This function consists of 4 integrals in \trho': 
// two of them (the nonsingular ones) are simply integrated over the interval [-1,1] 
// while the other two (the singular ones) are split into a singularity part which
// is bounded analytically and the rest. On top of that, some of the factors of the
// integrand are defined piecewise so we distinguish several cases depending on
// the values of \trho and \trho'.

// Out of this it is easy to know the L^{\infty} norm just by computing the 
// maximum over all intervals.

// The integrals are calculated using a quadrature of order 0 
// since the integrand is not C^{1}. To do so, we split in \trho' in the same way
// we split in \trho and for every small box (\trho,\trho') \in I_j \times I_k we
// compute the integrand, then sum over all boxes. 
// We delimit the singularity part by |j-k| < 2.

// The program is split in 2(x2) more files:

// basic_functions.h/cpp contains information about the basic functions and kernels 
// and their implementation with the different data structures (interval,itaylor).
// It also contains the methods and the definition of the classes ParameterSet and 
// IntegrationResult, which will enclose all the information we need to perform the 
// calculations.

// integrands.h/cpp contains the different integrands of the functions to be computed.


// All calculations are done using rigorous arithmetics using the C-XSC library.

// Usage: ./L1_Estimates_T3 <input/good_projection_N_512.out

// The output is to the screen.
// The input matrix containing the necessary information about T^{3}_{fin} 
// is stored in the file /input/good_projection_N_512.out
// For reference, a detailed output is located at /output.



#include "interval.hpp"
#include "imatrix.hpp"
#include "itaylor.hpp"
#include "basic_functions.h"
#include "integrands.h"

#include <iostream>
#include <string>
#include <cassert>
#include <vector>

using namespace cxsc;
using namespace std;
using namespace taylor;

// Computes the submesh out of the first mesh.
// the first interval is split into N1 subintervals
// the second to N-1-th intervals are split into N2 subintervals
// the last (N-th) interval is split into N3 subintervals
void compute_mesh(int N, int N1, int N2, int N3, ivector& mesh){
  interval delta = (interval)(2.0)/(interval)N;
  interval mu1 = delta/(interval)N1;
  interval mu2 = (interval)(N-2)*delta/(interval)N2;
  interval mu3 = delta/(interval)N3;
  for (int i = 0; i < N1; i++){
    mesh[i+1] = (interval)(-1.0) + (interval)i*mu1;
  }
  for (int i = 0; i < N2; i++){
    mesh[i+N1+1] = (interval)(-1.0) + delta + (interval)i*mu2;
  }
  for (int i = 0; i < N3; i++){
    mesh[i+N1+N2+1] = (interval)(-1.0) + (interval)(N-1)*delta + (interval)i*mu3;
  }
  mesh[N1+N2+N3+1] = (interval)(1.0);
}

// sets the right region for (rho,rho') into the parameterset PS given the indices (i,j)
// and the subsplitting by (N1,N2,N3)
void set_region(int i, int j, int N1, int N2, int N3, ParameterSet& PS){
  if (i >= 1 && i <= N1){
    PS.region_rho = 1;
  }
  else if (i > N1 && i <= N1+N2){
    PS.region_rho = 2;
  }
  else if (i > N1+N2 && i <= N1+N2+N3){
    PS.region_rho = 3;
  }
  else assert(false);
  if (j >= 1 && j <= N1){
    PS.region_rhop = 1;
  }
  else if (j > N1 && j <= N1+N2){
    PS.region_rhop = 2;
  }
  else if (j > N1+N2 && j <= N1+N2+N3){
    PS.region_rhop = 3;
  }
  else assert(false);
}


int main(int argc, char* argv[]){
  cout << SetPrecision(14,11);
  if (argc != 1) {
    cout << "Usage: " << endl;
    cout << argv[0] << endl;
    cout << "(and some patience...)" << endl;
    cout << "Results will be output to screen as soon as they are computed." << endl;
    exit(0);
  }
  
  imatrix im(24,24);
  
  for (int i = 1; i <= 24; i++){
    for (int j = 1; j <= 24; j++){
      im[i][j] = (interval)(0.0);
    }
  }
  
  // Reads the imatrix (symmetric) with the finite projection coefficients
  int row,col;
  interval entry;
  while (cin >> row >> col >> entry){
    im[row][col] = entry;
    im[col][row] = entry;
  }
  
  
  int N = 512;
  int N1 = 1*512;
  int N2 = (N-2)*16;
  int N3 = 1*512; 
  int flag = 0;

  ivector norm_L1(N1+N2+N3); // fixed rho, integrate in rho'
  ivector mesh(N1+N2+N3+1);
  
  
  for (int i = 1; i <= N1+N2+N3; i++){
    norm_L1[i] = (interval)0.0;
  }
    
  // compute discretization of the mesh
  compute_mesh(N,N1,N2,N3,mesh);
  
  interval max_norm(0.0);
  
  for (int i = 1; i <= N1+N2+N3; i++){
    for (int j = 1; j <= N1+N2+N3; j++){
      interval rho_normalized = mesh[i]|mesh[i+1];
      interval rho_p_normalized = mesh[j]|mesh[j+1];
      ParameterSet PS_ini; "[0.05,0.05]" >> PS_ini.a;
      PS_ini.beta = (interval)(2.0)/(interval)N;
      set_region(i,j,N1,N2,N3,PS_ini);
      if (((i-j) < 2) && ((i-j) > -2)){
        PS_ini.rho_normalized = rho_normalized;
        interval res = L1_norm_error_projection_T3(rho_p_normalized, PS_ini, im, flag, 1)*(mesh[j+1]-mesh[j]);
        assert(!(flag&1));
        norm_L1[i] = norm_L1[i] + res;
        
        // add contribution from the singularity
        PS_ini.Left = mesh[j];
        PS_ini.Right = mesh[j+1];
        interval coefficient = T3_Sym_coefficient_singularity(PS_ini,flag);
        interval integral = Integral_Arcsinh(PS_ini,flag);
        interval product = (integral*coefficient);
        norm_L1[i] = norm_L1[i] + (product | -product);
      }
      else {
        PS_ini.rho_normalized = rho_normalized;
        interval res = L1_norm_error_projection_T3(rho_p_normalized, PS_ini, im, flag, 0)*(mesh[j+1]-mesh[j]);
        assert(!(flag&1));
        norm_L1[i] = norm_L1[i] + res;
      }
    }
    cout << "Completed i = " << i << " norm = " << norm_L1[i] << endl;
    max_norm = max_norm | norm_L1[i];
  }
  
  cout << "max_norm = " << Sup(max_norm) << endl;
    
  return 0;
}



==> Integrals/L1_Estimates_T6.cpp <==
// Enclosure of the L^{2}-L^{2}-norm of \Theta_{6}^{S} - T^{6}_{fin}. Lemma 4.31.

// We need to compute the L^{\infty}(\trho)L^{1}(\trho') norm of the operator.

// We start computing the L^{1}(\trho') norm.

// We split the interval [-1,1] into M intervals I_j (M = N1 + N2 + N3).
// N1 in the region [-1,-1+beta], N2 in [-1+beta,1-beta] and N3 in [1-beta,1].
// For every \trho = I_j, we compute an enclosure of the function 
// \Theta_{6}^{S} - T^{6}_{fin} defined on the paper. This function consists of 4 integrals in \trho': 
// two of them (the nonsingular ones) are simply integrated over the interval [-1,1] 
// while the other two (the singular ones) are split into a singularity part which
// is bounded analytically and the rest. On top of that, some of the factors of the
// integrand are defined piecewise so we distinguish several cases depending on
// the values of \trho and \trho'.

// Out of this it is easy to know the L^{\infty} norm just by computing the 
// maximum over all intervals.

// The integrals are calculated using a quadrature of order 0 
// since the integrand is not C^{1}. To do so, we split in \trho' in the same way
// we split in \trho and for every small box (\trho,\trho') \in I_j \times I_k we
// compute the integrand, then sum over all boxes. 
// We delimit the singularity part by |j-k| < 2.

// The program is split in 2(x2) more files:

// basic_functions.h/cpp contains information about the basic functions and kernels 
// and their implementation with the different data structures (interval,itaylor).
// It also contains the methods and the definition of the classes ParameterSet and 
// IntegrationResult, which will enclose all the information we need to perform the 
// calculations.

// integrands.h/cpp contains the different integrands of the functions to be computed.


// All calculations are done using rigorous arithmetics using the C-XSC library.

// Usage: ./L1_Estimates_T6 <input/good_projection_T6_N_512.out

// The output is to the screen.
// The input matrix containing the necessary information about T^{6}_{fin} 
// is stored in the file /input/good_projection_T6_N_512.out
// For reference, a detailed output is located at /output.



#include "interval.hpp"
#include "imatrix.hpp"
#include "itaylor.hpp"
#include "basic_functions.h"
#include "integrands.h"

#include <iostream>
#include <string>
#include <cassert>
#include <vector>

using namespace cxsc;
using namespace std;
using namespace taylor;

// Computes the submesh out of the first mesh.
// the first interval is split into N1 subintervals
// the second to N-1-th intervals are split into N2 subintervals
// the last (N-th) interval is split into N3 subintervals
void compute_mesh(int N, int N1, int N2, int N3, ivector& mesh){
  interval delta = (interval)(2.0)/(interval)N;
  interval mu1 = delta/(interval)N1;
  interval mu2 = (interval)(N-2)*delta/(interval)N2;
  interval mu3 = delta/(interval)N3;
  for (int i = 0; i < N1; i++){
    mesh[i+1] = (interval)(-1.0) + (interval)i*mu1;
  }
  for (int i = 0; i < N2; i++){
    mesh[i+N1+1] = (interval)(-1.0) + delta + (interval)i*mu2;
  }
  for (int i = 0; i < N3; i++){
    mesh[i+N1+N2+1] = (interval)(-1.0) + (interval)(N-1)*delta + (interval)i*mu3;
  }
  mesh[N1+N2+N3+1] = (interval)(1.0);
}

// sets the right region for (rho,rho') into the parameterset PS given the indices (i,j)
// and the subsplitting by (N1,N2,N3)
void set_region(int i, int j, int N1, int N2, int N3, ParameterSet& PS){
  if (i >= 1 && i <= N1){
    PS.region_rho = 1;
  }
  else if (i > N1 && i <= N1+N2){
    PS.region_rho = 2;
  }
  else if (i > N1+N2 && i <= N1+N2+N3){
    PS.region_rho = 3;
  }
  else assert(false);
  if (j >= 1 && j <= N1){
    PS.region_rhop = 1;
  }
  else if (j > N1 && j <= N1+N2){
    PS.region_rhop = 2;
  }
  else if (j > N1+N2 && j <= N1+N2+N3){
    PS.region_rhop = 3;
  }
  else assert(false);
}


int main(int argc, char* argv[]){
  cout << SetPrecision(14,11);
  if (argc != 1) {
    cout << "Usage: " << endl;
    cout << argv[0] << endl;
    cout << "(and some patience...)" << endl;
    cout << "Results will be output to screen as soon as they are computed." << endl;
    exit(0);
  }
  
  imatrix im(24,24);
  
  for (int i = 1; i <= 24; i++){
    for (int j = 1; j <= 24; j++){
      im[i][j] = (interval)(0.0);
    }
  }
  
  int row,col;
  interval entry;
  while (cin >> row >> col >> entry){
    im[row][col] = entry;
    im[col][row] = entry;
  }
  
  int N = 512;
  int N1 = 1*512;
  int N2 = (N-2)*16;
  int N3 = 1*512; 
  int flag = 0;

  ivector norm_L1(N1+N2+N3); // fixed rho, integrate in rho'
  ivector mesh(N1+N2+N3+1);
  
  
  for (int i = 1; i <= N1+N2+N3; i++){
    norm_L1[i] = (interval)0.0;
  }
    
  // compute discretization of the mesh
  compute_mesh(N,N1,N2,N3,mesh);
  
  interval max_norm(0.0);
  
  for (int i = 1; i <= N1+N2+N3; i++){
    for (int j = 1; j <= N1+N2+N3; j++){
      interval rho_normalized = mesh[i]|mesh[i+1];
      interval rho_p_normalized = mesh[j]|mesh[j+1];
      ParameterSet PS_ini; "[0.05,0.05]" >> PS_ini.a;
      PS_ini.beta = (interval)(2.0)/(interval)N;
      set_region(i,j,N1,N2,N3,PS_ini);
      if (((i-j) < 2) && ((i-j) > -2)){
        PS_ini.rho_normalized = rho_normalized;
        interval res = L1_norm_error_projection_T6(rho_p_normalized, PS_ini, im, flag, 1)*(mesh[j+1]-mesh[j]);
        assert(!(flag&1));
        norm_L1[i] = norm_L1[i] + res;
        
        // add contribution from the singularity
        PS_ini.Left = mesh[j];
        PS_ini.Right = mesh[j+1];
        interval coefficient = T6_Sym_coefficient_singularity(PS_ini,flag);
        interval integral = Integral_Arcsinh(PS_ini,flag);
        interval product = (integral*coefficient);
        norm_L1[i] = norm_L1[i] + (product | -product);
      }
      else {
        PS_ini.rho_normalized = rho_normalized;
        interval res = L1_norm_error_projection_T6(rho_p_normalized, PS_ini, im, flag, 0)*(mesh[j+1]-mesh[j]);
        assert(!(flag&1));
        norm_L1[i] = norm_L1[i] + res;
      }
    }
    cout << "Completed i = " << i << " norm = " << norm_L1[i] << endl;
    max_norm = max_norm | norm_L1[i];
  }
  
  cout << "max_norm = " << Sup(max_norm) << endl;
    
  return 0;
}



==> Integrals/Min_I.cpp <==
// Enclosure of the function \tilde{I}(\trho). Lemma 4.25.

// The abstract setting is the following: we will have 'callers' which will call
// 'quadratures', which will call 'integrands'. Different callers decide for example
// when and how to split the integration domains in a different way, the quadratures
// implement different integration methods and the integrands are the different
// functions under the integral sign.

// We split the interval [-1,1] into N uniform intervals I_j.
// For every \trho, we compute an enclosure of the function \tilde{I}(\trho) 
// defined on the paper. This function consists of 4 integrals in \trho': 
// two of them (the nonsingular ones) are simply integrated over the interval [-1,1] 
// while the other two (the singular ones) are split into a singularity part which
// is bounded analytically and the rest. On top of that, some of the factors of the
// integrand are defined piecewise so we distinguish several cases depending on
// the values of \trho and \trho'.

// The integrals are calculated using a Gauss-Legendre quadrature of
// order 2. All integrations are done adaptively, bisecting the region of
// integration whenever some tolerances are not met. We integrate over the intervals
// that yield bigger enclosures first, up to a maximum number of evaluations (100.000).

// The program is split in 3(x2) more files:

// basic_functions.h/cpp contains information about the basic functions and kernels 
// and their implementation with the different data structures (interval,itaylor).
// It also contains the methods and the definition of the classes ParameterSet and 
// IntegrationResult, which will enclose all the information we need to perform the 
// calculations.

// integrands.h/cpp contains the different integrands of the functions to be computed.

// methods.h/cpp contains both the caller and the quadrature methods.

// All calculations are done using rigorous arithmetics using the C-XSC library.

// Usage: ./Min_I

// The output is to the screen.
// For reference, a detailed output is located at /output.



#include "interval.hpp"
#include "itaylor.hpp"
#include "basic_functions.h"
#include "integrands.h"
#include "methods.h"

#include <iostream>
#include <string>
#include <cassert>
#include <vector>

using namespace cxsc;
using namespace std;
using namespace taylor;


interval compute_Min_I(int N, int& flag, ParameterSet& PS_ini){

  vector<ParameterSet> vps_nonsingular;
  vector<ParameterSet> vps_singular;
  interval delta = (interval)2.0/(interval)N;
  
  interval nonsingular_ho;
  interval nonsingular_e;
  interval singular_ho;
  interval singular_e;
  
  interval singularity(0.0);
  interval coefficient, integral, product;
  
  interval res;
  
  PS_ini.rho_normalized = ((interval)(-1.0)) | ((interval)(-1.0) + delta);
  
  // i = 0  
  PS_ini.region_rho = 1;
  // singular region:
  // (1,1): not present
  // (1,2)
  PS_ini.region_rhop = 2;
  PS_ini.Left = (interval)(-1.0) + (interval)2.0*delta;
  PS_ini.Right = (interval)(1.0) - delta;
  vps_singular.push_back(PS_ini);
  // (1,3)
  PS_ini.region_rhop = 3;
  PS_ini.Left = (interval)(1.0) - delta;
  PS_ini.Right = (interval)(1.0);
  vps_singular.push_back(PS_ini);
  
  
  // nonsingular region:
  // (1,1)
  PS_ini.region_rhop = 1;
  PS_ini.Left = (interval)(-1.0);
  PS_ini.Right = (interval)(-1.0) + delta;
  vps_nonsingular.push_back(PS_ini);
  // (1,2)
  PS_ini.region_rhop = 2;
  PS_ini.Left = (interval)(-1.0) + delta;
  PS_ini.Right = (interval)(1.0) - delta;
  vps_nonsingular.push_back(PS_ini);
  // (1,3)
  PS_ini.region_rhop = 3;
  PS_ini.Left = (interval)(1.0) - delta;
  PS_ini.Right = (interval)(1.0);
  vps_nonsingular.push_back(PS_ini);
  
  // singularity
  
  PS_ini.Left = (interval)(-1.0);
  PS_ini.Right = (interval)(-1.0) + delta;
  PS_ini.region_rho = 1; PS_ini.region_rhop = 1;
  coefficient = I_coefficient_singularity(PS_ini,flag);
  integral = Integral_Arcsinh(PS_ini,flag);
  product = (integral*coefficient);
  singularity = singularity + product;

  PS_ini.Left = (interval)(-1.0) + delta;
  PS_ini.Right = (interval)(-1.0) + (interval)(2.0)*delta;
  PS_ini.region_rho = 1; PS_ini.region_rhop = 2;
  coefficient = I_coefficient_singularity(PS_ini,flag);
  integral = Integral_Arcsinh(PS_ini,flag);
  product = (integral*coefficient);
  singularity = singularity + product;

  
  nonsingular_ho = integrate_1D_adaptive(vps_nonsingular,new_GaussLegendre2_1D,I_fast_nonsingular_ho,I_slow_nonsingular_ho,flag);
  assert(!(flag & 1));
  flag = 0;
  nonsingular_e = integrate_1D_adaptive_for_error(vps_nonsingular,Error_Integrator_1D,I_fast_nonsingular_e,flag);
  assert(!(flag & 1));
  flag = 0;
  singular_ho = integrate_1D_adaptive(vps_singular,new_GaussLegendre2_1D,I_fast_singular_ho,I_slow_singular_ho,flag);
  assert(!(flag & 1));
  flag = 0;
  singular_e = integrate_1D_adaptive_for_error(vps_singular,Error_Integrator_1D,I_fast_singular_e,flag);
  assert(!(flag & 1));
  vps_nonsingular.clear(); vps_singular.clear();
  res = nonsingular_ho + nonsingular_e + singular_ho + singular_e + singularity;
  singularity = (interval)(0.0);
  cout << "i = 0 res = " << res << endl;
  
  interval hull = res;
  
  // 1 <= i <= N-2
  PS_ini.region_rho = 2;
  for (int i = 1; i < N-1; i++){
    vector<ParameterSet> vps_nonsingular;
    vector<ParameterSet> vps_singular;
    PS_ini.rho_normalized = ((interval)(-1.0) + delta*(interval)i) | ((interval)(-1.0) + delta*(interval)(i+1));
    
    // singular region:
    // (2,1)
    if (i > 1){
      PS_ini.region_rhop = 1;
      PS_ini.Left = (interval)(-1.0);
      PS_ini.Right = (interval)(-1.0) + delta;
      vps_singular.push_back(PS_ini);
    }
    
    // (2,2)
    if (i < (N-3)){
      PS_ini.region_rhop = 2;
      PS_ini.Left = (interval)(-1.0) + delta*(interval)(i+2);
      PS_ini.Right = (interval)(1.0) - delta;
      vps_singular.push_back(PS_ini);
    }
    if (i > 2){
      PS_ini.region_rhop = 2;
      PS_ini.Left = (interval)(-1.0) + delta;
      PS_ini.Right = (interval)(-1.0) + delta*(interval)(i-1);
      vps_singular.push_back(PS_ini);
    }
    
    // (2,3)
    if (i < N-2){
      PS_ini.region_rhop = 3;
      PS_ini.Left = (interval)(1.0) - delta;
      PS_ini.Right = (interval)(1.0);
      vps_singular.push_back(PS_ini);
    }
    
    // nonsingular region:
    // (2,1)
    PS_ini.region_rhop = 1;
    PS_ini.Left = (interval)(-1.0);
    PS_ini.Right = (interval)(-1.0) + delta;
    vps_nonsingular.push_back(PS_ini);
    // (2,2)
    PS_ini.region_rhop = 2;
    PS_ini.Left = (interval)(-1.0) + delta;
    PS_ini.Right = (interval)(1.0) - delta;
    vps_nonsingular.push_back(PS_ini);
    // (2,3)
    PS_ini.region_rhop = 3;
    PS_ini.Left = (interval)(1.0) - delta;
    PS_ini.Right = (interval)(1.0);
    vps_nonsingular.push_back(PS_ini);
    
    // singularity
    if (i == 1){
      PS_ini.Left = (interval)(-1.0);
      PS_ini.Right = (interval)(-1.0) + delta;
      PS_ini.region_rho = 2; PS_ini.region_rhop = 1;
      coefficient = I_coefficient_singularity(PS_ini,flag);
      integral = Integral_Arcsinh(PS_ini,flag);
      product = (integral*coefficient);
      singularity = singularity + product;

      PS_ini.Left = (interval)(-1.0) + delta;
      PS_ini.Right = (interval)(-1.0) + (interval)(i+2)*delta;
      PS_ini.region_rho = 2; PS_ini.region_rhop = 2;
      coefficient = I_coefficient_singularity(PS_ini,flag);
      integral = Integral_Arcsinh(PS_ini,flag);
      product = (integral*coefficient);
      singularity = singularity + product;
    }
    else if (i == N-2){
      PS_ini.Left = (interval)(-1.0) + (interval)(i-1)*delta;
      PS_ini.Right = (interval)(-1.0) + (interval)(i+1)*delta;
      PS_ini.region_rho = 2; PS_ini.region_rhop = 2;
      coefficient = I_coefficient_singularity(PS_ini,flag);
      integral = Integral_Arcsinh(PS_ini,flag);
      product = (integral*coefficient);
      singularity = singularity + product;

      PS_ini.Left = (interval)(-1.0) + (interval)(i+1)*delta;
      PS_ini.Right = (interval)(-1.0) + (interval)(i+2)*delta;
      PS_ini.region_rho = 2; PS_ini.region_rhop = 3;
      coefficient = I_coefficient_singularity(PS_ini,flag);
      integral = Integral_Arcsinh(PS_ini,flag);
      product = (integral*coefficient);
      singularity = singularity + product;
    }
    else {
      PS_ini.Left = (interval)(-1.0) + (interval)(i-1)*delta;
      PS_ini.Right = (interval)(-1.0) + (interval)(i+2)*delta;
      PS_ini.region_rho = 2; PS_ini.region_rhop = 2;
      coefficient = I_coefficient_singularity(PS_ini,flag);
      integral = Integral_Arcsinh(PS_ini,flag);
      product = (integral*coefficient);
      singularity = singularity + product;
    }
    
    nonsingular_ho = integrate_1D_adaptive(vps_nonsingular,new_GaussLegendre2_1D,I_fast_nonsingular_ho,I_slow_nonsingular_ho,flag);
    assert(!(flag & 1));
    flag = 0;
    nonsingular_e = integrate_1D_adaptive_for_error(vps_nonsingular,Error_Integrator_1D,I_fast_nonsingular_e,flag);
    assert(!(flag & 1));
    flag = 0;
    singular_ho = integrate_1D_adaptive(vps_singular,new_GaussLegendre2_1D,I_fast_singular_ho,I_slow_singular_ho,flag);
    assert(!(flag & 1));
    flag = 0;
    singular_e = integrate_1D_adaptive_for_error(vps_singular,Error_Integrator_1D,I_fast_singular_e,flag);
    assert(!(flag & 1));
    vps_nonsingular.clear(); vps_singular.clear();
    interval res = nonsingular_ho + nonsingular_e + singular_ho + singular_e + singularity;
    singularity = (interval)(0.0);
    hull = hull | res;
    cout << "i = " << i << " res = " << res << endl;
    
  }
  
  // i = N-1
  PS_ini.region_rho = 3;
  PS_ini.rho_normalized = ((interval)(1.0) - delta) | (interval)(1.0);
  // singular region:
  // (3,1)
  PS_ini.region_rhop = 1;
  PS_ini.Left = (interval)(-1.0);
  PS_ini.Right = (interval)(-1.0) + delta;
  vps_nonsingular.push_back(PS_ini);
  // (3,2)
  PS_ini.region_rhop = 2;
  PS_ini.Left = (interval)(-1.0) + delta;
  PS_ini.Right = (interval)(1.0) - (interval)(2.0)*delta;
  vps_singular.push_back(PS_ini);
  // (3,3): not present
  
  
  // nonsingular region:
  // (3,1)
  PS_ini.region_rhop = 1;
  PS_ini.Left = (interval)(-1.0);
  PS_ini.Right = (interval)(-1.0) + delta;
  vps_nonsingular.push_back(PS_ini);
  // (3,2)
  PS_ini.region_rhop = 2;
  PS_ini.Left = (interval)(-1.0) + delta;
  PS_ini.Right = (interval)(1.0) - delta;
  vps_nonsingular.push_back(PS_ini);
  // (3,3)
  PS_ini.region_rhop = 3;
  PS_ini.Left = (interval)(1.0) - delta;
  PS_ini.Right = (interval)(1.0);
  vps_nonsingular.push_back(PS_ini);
  
  // singularity
  PS_ini.Left = (interval)(1.0) - (interval)(2.0)*delta;
  PS_ini.Right = (interval)(1.0) - delta;
  PS_ini.region_rho = 3; PS_ini.region_rhop = 2;
  coefficient = I_coefficient_singularity(PS_ini,flag);
  integral = Integral_Arcsinh(PS_ini,flag);
  product = (integral*coefficient);
  singularity = singularity + product;

  PS_ini.Left = (interval)(1.0) - delta;
  PS_ini.Right = (interval)(1.0);
  PS_ini.region_rho = 3; PS_ini.region_rhop = 3;
  coefficient = I_coefficient_singularity(PS_ini,flag);
  integral = Integral_Arcsinh(PS_ini,flag);
  product = (integral*coefficient);
  singularity = singularity + product;
  
  
  nonsingular_ho = integrate_1D_adaptive(vps_nonsingular,new_GaussLegendre2_1D,I_fast_nonsingular_ho,I_slow_nonsingular_ho,flag);
  assert(!(flag & 1));
  flag = 0;
  nonsingular_e = integrate_1D_adaptive_for_error(vps_nonsingular,Error_Integrator_1D,I_fast_nonsingular_e,flag);
  assert(!(flag & 1));
  flag = 0;
  singular_ho = integrate_1D_adaptive(vps_singular,new_GaussLegendre2_1D,I_fast_singular_ho,I_slow_singular_ho,flag);
  assert(!(flag & 1));
  flag = 0;
  singular_e = integrate_1D_adaptive_for_error(vps_singular,Error_Integrator_1D,I_fast_singular_e,flag);
  assert(!(flag & 1));
  vps_nonsingular.clear(); vps_singular.clear();
  res = nonsingular_ho + nonsingular_e + singular_ho + singular_e + singularity;
  singularity = (interval)(0.0);
  cout << "i = " << N-1 << " res = " << res << endl;
  hull = hull | res;
  
  cout << "hull = " << hull << endl;
}


int main(int argc, char* argv[]){
  cout << SetPrecision(14,11);
  if (argc != 1) {
    cout << "Usage: " << endl;
    cout << argv[0] << endl;
    cout << "(and some patience...)" << endl;
    cout << "Results will be output to screen as soon as they are computed." << endl;
    exit(0);
  }

  ParameterSet PS_ini;
  
  "[0.05,0.05]" >> PS_ini.a;
  PS_ini.abs_tol = PS_ini.rel_tol = 1e-5;
  
  int flag = 0;  
  int N = 512; 
  PS_ini.beta = (interval)(2.0)/(interval)N;
  
  compute_Min_I(N,flag,PS_ini);

  return 0;
}



==> Integrals/Theta_3_A.cpp <==
// Enclosure of the L^{2}-norm of \Theta_{3}^{A} B_{sj}. Lemma 4.23.

// The abstract setting is the following: we will have 'callers' which will call
// 'quadratures', which will call 'integrands'. Different callers decide for example
// when and how to split the integration domains in a different way, the quadratures
// implement different integration methods and the integrands are the different
// functions under the integral sign.

// We split the interval [-1,1] into N uniform intervals I_j.
// For every \trho = I_j, we compute an enclosure of the function 
// T^{3}_{A,j} = \Theta_{3}^{A} B_{sj}(\trho)
// defined on the paper. This function consists of 4 integrals in \trho': 
// two of them (the nonsingular ones) are simply integrated over the interval [-1,1] 
// while the other two (the singular ones) are split into a singularity part which
// is bounded analytically and the rest. On top of that, some of the factors of the
// integrand are defined piecewise so we distinguish several cases depending on
// the values of \trho and \trho'.

// Once we do this, it is easy to give a bound on the L^{2}-norm by
// (a/2 \sum_{j} (T^{3}_{A,j})^{2})^{1/2}.

// The integrals are calculated using a Gauss-Legendre quadrature of
// order 2. All integrations are done adaptively, bisecting the region of
// integration whenever some tolerances are not met. We integrate over the intervals
// that yield bigger enclosures first, up to a maximum number of evaluations (100.000).

// The program is split in 3(x2) more files:

// basic_functions.h/cpp contains information about the basic functions and kernels 
// and their implementation with the different data structures (interval,itaylor).
// It also contains the methods and the definition of the classes ParameterSet and 
// IntegrationResult, which will enclose all the information we need to perform the 
// calculations.

// integrands.h/cpp contains the different integrands of the functions to be computed.

// methods.h/cpp contains both the caller and the quadrature methods.

// All calculations are done using rigorous arithmetics using the C-XSC library.

// Usage: ./Theta_3_A

// The output is to the screen.
// For reference, a detailed output is located at /output.



#include "interval.hpp"
#include "itaylor.hpp"
#include "basic_functions.h"
#include "integrands.h"
#include "methods.h"

#include <iostream>
#include <string>
#include <cassert>
#include <vector>

using namespace cxsc;
using namespace std;
using namespace taylor;


interval compute_Theta_3_A(int N, int& flag, ParameterSet& PS_ini){

  vector<ParameterSet> vps_nonsingular;
  vector<ParameterSet> vps_singular;
  interval delta = (interval)2.0/(interval)N;
  
  interval nonsingular_ho;
  interval nonsingular_e;
  interval singular_ho;
  interval singular_e;
  
  interval singularity(0.0);
  interval coefficient, integral, product;
  
  interval res;
  
  PS_ini.rho_normalized = ((interval)(-1.0)) | ((interval)(-1.0) + delta);
  
    
  PS_ini.region_rho = 1;
  // singular region:
  // (1,1): not present
  // (1,2)
  PS_ini.region_rhop = 2;
  PS_ini.Left = (interval)(-1.0) + (interval)2.0*delta;
  PS_ini.Right = (interval)(1.0) - delta;
  vps_singular.push_back(PS_ini);
  // (1,3)
  PS_ini.region_rhop = 3;
  PS_ini.Left = (interval)(1.0) - delta;
  PS_ini.Right = (interval)(1.0);
  vps_singular.push_back(PS_ini);
  
  
  // nonsingular region:
  // (1,1)
  PS_ini.region_rhop = 1;
  PS_ini.Left = (interval)(-1.0);
  PS_ini.Right = (interval)(-1.0) + delta;
  vps_nonsingular.push_back(PS_ini);
  // (1,2)
  PS_ini.region_rhop = 2;
  PS_ini.Left = (interval)(-1.0) + delta;
  PS_ini.Right = (interval)(1.0) - delta;
  vps_nonsingular.push_back(PS_ini);
  // (1,3)
  PS_ini.region_rhop = 3;
  PS_ini.Left = (interval)(1.0) - delta;
  PS_ini.Right = (interval)(1.0);
  vps_nonsingular.push_back(PS_ini);
  
  // singularity
  
  PS_ini.Left = (interval)(-1.0);
  PS_ini.Right = (interval)(-1.0) + delta;
  PS_ini.region_rho = 1; PS_ini.region_rhop = 1;
  coefficient = Theta_3_Anti_coefficient_singularity(PS_ini,flag);
  integral = Integral_Arcsinh(PS_ini,flag);
  product = (integral*coefficient);
  singularity = singularity + product;

  PS_ini.Left = (interval)(-1.0) + delta;
  PS_ini.Right = (interval)(-1.0) + (interval)(2.0)*delta;
  PS_ini.region_rho = 1; PS_ini.region_rhop = 2;
  coefficient = Theta_3_Anti_coefficient_singularity(PS_ini,flag);
  integral = Integral_Arcsinh(PS_ini,flag);
  product = (integral*coefficient);
  singularity = singularity + product;

  //cout << "singularity = " << singularity << endl;
  
  nonsingular_ho = integrate_1D_adaptive(vps_nonsingular,new_GaussLegendre2_1D,Theta_3_Anti_fast_nonsingular_ho,Theta_3_Anti_slow_nonsingular_ho,flag);
  //cout << "nonsingular_ho = " << nonsingular_ho << endl;
  assert(!(flag & 1));
  flag = 0;
  nonsingular_e = integrate_1D_adaptive_for_error(vps_nonsingular,Error_Integrator_1D,Theta_3_Anti_fast_nonsingular_e,flag);
  //cout << "nonsingular_e = " << nonsingular_e << endl;
  assert(!(flag & 1));
  flag = 0;
  singular_ho = integrate_1D_adaptive(vps_singular,new_GaussLegendre2_1D,Theta_3_Anti_fast_singular_ho,Theta_3_Anti_slow_singular_ho,flag);
  //cout << "singular_ho = " << singular_ho << endl;
  assert(!(flag & 1));
  flag = 0;
  singular_e = integrate_1D_adaptive_for_error(vps_singular,Error_Integrator_1D,Theta_3_Anti_fast_singular_e,flag);
  assert(!(flag & 1));
  //cout << "singular_e = " << singular_e << endl;
  vps_nonsingular.clear(); vps_singular.clear();
  res = nonsingular_ho + nonsingular_e + singular_ho + singular_e + singularity;
  singularity = (interval)(0.0);
  cout << "i = 0 res = " << res << endl;
  
  interval norm = sqr(res);
  
  
  PS_ini.region_rho = 2;
  for (int i = 1; i < N-1; i++){
    vector<ParameterSet> vps_nonsingular;
    vector<ParameterSet> vps_singular;
    PS_ini.rho_normalized = ((interval)(-1.0) + delta*(interval)i) | ((interval)(-1.0) + delta*(interval)(i+1));
    
    // singular region:
    // (2,1)
    if (i > 1){
      PS_ini.region_rhop = 1;
      PS_ini.Left = (interval)(-1.0);
      PS_ini.Right = (interval)(-1.0) + delta;
      vps_singular.push_back(PS_ini);
    }
    
    // (2,2)
    if (i < (N-3)){
      PS_ini.region_rhop = 2;
      PS_ini.Left = (interval)(-1.0) + delta*(interval)(i+2);
      PS_ini.Right = (interval)(1.0) - delta;
      vps_singular.push_back(PS_ini);
    }
    if (i > 2){
      PS_ini.region_rhop = 2;
      PS_ini.Left = (interval)(-1.0) + delta;
      PS_ini.Right = (interval)(-1.0) + delta*(interval)(i-1);
      vps_singular.push_back(PS_ini);
    }
    
    // (2,3)
    if (i < N-2){
      PS_ini.region_rhop = 3;
      PS_ini.Left = (interval)(1.0) - delta;
      PS_ini.Right = (interval)(1.0);
      vps_singular.push_back(PS_ini);
    }
    
    // nonsingular region:
    // (2,1)
    PS_ini.region_rhop = 1;
    PS_ini.Left = (interval)(-1.0);
    PS_ini.Right = (interval)(-1.0) + delta;
    vps_nonsingular.push_back(PS_ini);
    // (2,2)
    PS_ini.region_rhop = 2;
    PS_ini.Left = (interval)(-1.0) + delta;
    PS_ini.Right = (interval)(1.0) - delta;
    vps_nonsingular.push_back(PS_ini);
    // (2,3)
    PS_ini.region_rhop = 3;
    PS_ini.Left = (interval)(1.0) - delta;
    PS_ini.Right = (interval)(1.0);
    vps_nonsingular.push_back(PS_ini);
    
    // singularity
    if (i == 1){
      PS_ini.Left = (interval)(-1.0);
      PS_ini.Right = (interval)(-1.0) + delta;
      PS_ini.region_rho = 2; PS_ini.region_rhop = 1;
      coefficient = Theta_3_Anti_coefficient_singularity(PS_ini,flag);
      integral = Integral_Arcsinh(PS_ini,flag);
      product = (integral*coefficient);
      singularity = singularity + product;

      PS_ini.Left = (interval)(-1.0) + delta;
      PS_ini.Right = (interval)(-1.0) + (interval)(i+2)*delta;
      PS_ini.region_rho = 2; PS_ini.region_rhop = 2;
      coefficient = Theta_3_Anti_coefficient_singularity(PS_ini,flag);
      integral = Integral_Arcsinh(PS_ini,flag);
      product = (integral*coefficient);
      singularity = singularity + product;
    }
    else if (i == N-2){
      PS_ini.Left = (interval)(-1.0) + (interval)(i-1)*delta;
      PS_ini.Right = (interval)(-1.0) + (interval)(i+1)*delta;
      PS_ini.region_rho = 2; PS_ini.region_rhop = 2;
      coefficient = Theta_3_Anti_coefficient_singularity(PS_ini,flag);
      integral = Integral_Arcsinh(PS_ini,flag);
      product = (integral*coefficient);
      singularity = singularity + product;

      PS_ini.Left = (interval)(-1.0) + (interval)(i+1)*delta;
      PS_ini.Right = (interval)(-1.0) + (interval)(i+2)*delta;
      PS_ini.region_rho = 2; PS_ini.region_rhop = 3;
      coefficient = Theta_3_Anti_coefficient_singularity(PS_ini,flag);
      integral = Integral_Arcsinh(PS_ini,flag);
      product = (integral*coefficient);
      singularity = singularity + product;
    }
    else {
      PS_ini.Left = (interval)(-1.0) + (interval)(i-1)*delta;
      PS_ini.Right = (interval)(-1.0) + (interval)(i+2)*delta;
      PS_ini.region_rho = 2; PS_ini.region_rhop = 2;
      coefficient = Theta_3_Anti_coefficient_singularity(PS_ini,flag);
      integral = Integral_Arcsinh(PS_ini,flag);
      product = (integral*coefficient);
      singularity = singularity + product;
    }
    
    nonsingular_ho = integrate_1D_adaptive(vps_nonsingular,new_GaussLegendre2_1D,Theta_3_Anti_fast_nonsingular_ho,Theta_3_Anti_slow_nonsingular_ho,flag);
    //cout << "nonsingular_ho = " << nonsingular_ho << endl;
    assert(!(flag & 1));
    flag = 0;
    nonsingular_e = integrate_1D_adaptive_for_error(vps_nonsingular,Error_Integrator_1D,Theta_3_Anti_fast_nonsingular_e,flag);
    //cout << "nonsingular_e = " << nonsingular_e << endl;
    assert(!(flag & 1));
    flag = 0;
    singular_ho = integrate_1D_adaptive(vps_singular,new_GaussLegendre2_1D,Theta_3_Anti_fast_singular_ho,Theta_3_Anti_slow_singular_ho,flag);
    //cout << "singular_ho = " << singular_ho << endl;
    assert(!(flag & 1));
    flag = 0;
    singular_e = integrate_1D_adaptive_for_error(vps_singular,Error_Integrator_1D,Theta_3_Anti_fast_singular_e,flag);
    assert(!(flag & 1));
    //cout << "singular_e = " << singular_e << endl;
    vps_nonsingular.clear(); vps_singular.clear();
    interval res = nonsingular_ho + nonsingular_e + singular_ho + singular_e + singularity;
    singularity = (interval)(0.0);
    norm = norm + sqr(res);
    cout << "i = " << i << " res = " << res << endl;
    
  }
  
  PS_ini.region_rho = 3;
  PS_ini.rho_normalized = ((interval)(1.0) - delta) | (interval)(1.0);
  // singular region:
  // (3,1)
  PS_ini.region_rhop = 1;
  PS_ini.Left = (interval)(-1.0);
  PS_ini.Right = (interval)(-1.0) + delta;
  vps_nonsingular.push_back(PS_ini);
  // (3,2)
  PS_ini.region_rhop = 2;
  PS_ini.Left = (interval)(-1.0) + delta;
  PS_ini.Right = (interval)(1.0) - (interval)(2.0)*delta;
  vps_singular.push_back(PS_ini);
  // (3,3): not present
  
  
  // nonsingular region:
  // (3,1)
  PS_ini.region_rhop = 1;
  PS_ini.Left = (interval)(-1.0);
  PS_ini.Right = (interval)(-1.0) + delta;
  vps_nonsingular.push_back(PS_ini);
  // (3,2)
  PS_ini.region_rhop = 2;
  PS_ini.Left = (interval)(-1.0) + delta;
  PS_ini.Right = (interval)(1.0) - delta;
  vps_nonsingular.push_back(PS_ini);
  // (3,3)
  PS_ini.region_rhop = 3;
  PS_ini.Left = (interval)(1.0) - delta;
  PS_ini.Right = (interval)(1.0);
  vps_nonsingular.push_back(PS_ini);
  
  // singularity
  PS_ini.Left = (interval)(1.0) - (interval)(2.0)*delta;
  PS_ini.Right = (interval)(1.0) - delta;
  PS_ini.region_rho = 3; PS_ini.region_rhop = 2;
  coefficient = Theta_3_Anti_coefficient_singularity(PS_ini,flag);
  integral = Integral_Arcsinh(PS_ini,flag);
  product = (integral*coefficient);
  singularity = singularity + product;

  PS_ini.Left = (interval)(1.0) - delta;
  PS_ini.Right = (interval)(1.0);
  PS_ini.region_rho = 3; PS_ini.region_rhop = 3;
  coefficient = Theta_3_Anti_coefficient_singularity(PS_ini,flag);
  integral = Integral_Arcsinh(PS_ini,flag);
  product = (integral*coefficient);
  singularity = singularity + product;
  
  
  nonsingular_ho = integrate_1D_adaptive(vps_nonsingular,new_GaussLegendre2_1D,Theta_3_Anti_fast_nonsingular_ho,Theta_3_Anti_slow_nonsingular_ho,flag);
  //cout << "nonsingular_ho = " << nonsingular_ho << endl;
  assert(!(flag & 1));
  flag = 0;
  nonsingular_e = integrate_1D_adaptive_for_error(vps_nonsingular,Error_Integrator_1D,Theta_3_Anti_fast_nonsingular_e,flag);
  //cout << "nonsingular_e = " << nonsingular_e << endl;
  assert(!(flag & 1));
  flag = 0;
  singular_ho = integrate_1D_adaptive(vps_singular,new_GaussLegendre2_1D,Theta_3_Anti_fast_singular_ho,Theta_3_Anti_slow_singular_ho,flag);
  //cout << "singular_ho = " << singular_ho << endl;
  assert(!(flag & 1));
  flag = 0;
  singular_e = integrate_1D_adaptive_for_error(vps_singular,Error_Integrator_1D,Theta_3_Anti_fast_singular_e,flag);
  assert(!(flag & 1));
  //cout << "singular_e = " << singular_e << endl;
  vps_nonsingular.clear(); vps_singular.clear();
  res = nonsingular_ho + nonsingular_e + singular_ho + singular_e + singularity;
  singularity = (interval)(0.0);
  cout << "i = " << N-1 << " res = " << res << endl;
  norm = norm + sqr(res);
  
  norm = sqrt(norm*PS_ini.a/(interval)N);
  
  cout << "norm = " << norm << endl; 
}


int main(int argc, char* argv[]){
  cout << SetPrecision(14,11);
  if (argc != 1) {
    cout << "Usage: " << endl;
    cout << argv[0] << endl;
    cout << "(and some patience...)" << endl;
    cout << "Results will be output to screen as soon as they are computed." << endl;
    exit(0);
  }

  ParameterSet PS_ini;
  
  "[0.05,0.05]" >> PS_ini.a;
  PS_ini.abs_tol = PS_ini.rel_tol = 1e-5;
  
  int flag = 0;
  int N = 512; 
  PS_ini.beta = (interval)(2.0)/(interval)N;
  
  compute_Theta_3_A(N,flag,PS_ini);

  return 0;
}



==> Integrals/basic_functions.cpp <==
#include "basic_functions.h"

// Computes the volume of an IntegrationResult in 1D
interval compute_volume_1D(const IntegrationResult& IR){
  return IR.P.Right - IR.P.Left;
}


// Input: an interval iv
// Output: an interval which contains an enclosure of iv*log(|iv|)
// It assumes that iv has constant sign.
// Special care has to be taken close to zero.
interval xlogabsx(const interval& iv){
  interval Aiv = abs(iv);
  if (Inf(Aiv) < 1e-10){
    interval Right = (interval)(Sup(Aiv));
    if (Right == 0.0){
      return (interval)(0.0);
    }
    else if (Sup(Aiv) < exp(-1.0)-1e-8){ // the function is monotonic
      return (interval)0.0 | iv*ln(Right);
    }
    else { // We are out of the monotonic range. We overestimate but we are not expecting to fall here ever.
      return (interval)0.0 | iv*ln(Right) | (interval)(exp((interval)(-1.0))) | (interval)(-exp((interval)(-1.0)));
    }
  }
  else {
    return iv*ln(Aiv);
  }
}


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
// Output: an interval r = (\trho-1+2/a)/(\trho'-1+2/a) in the normalized variables
interval compute_r_normalized_fixed_rho(const interval& iv, const ParameterSet& p){
  return (p.rho_normalized-(interval)1.0+(interval)(2.0)/p.a)/(iv-(interval)1.0+(interval)2.0/p.a);
}


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
// Output: an interval u = (r-1)/(r+1) in the normalized variables
interval compute_u_normalized_fixed_rho(const interval& iv, const ParameterSet& p){
  interval r_normalized_fixed_rho = compute_r_normalized_fixed_rho(iv,p);
  return (r_normalized_fixed_rho-(interval)1)/(r_normalized_fixed_rho+(interval)1);
}


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
// Output: an interval 1/u = (r+1)/(r-1) in the normalized variables
interval compute_uinv_normalized_fixed_rho(const interval& iv, const ParameterSet& p){
  interval r_normalized_fixed_rho = compute_r_normalized_fixed_rho(iv,p);
  return (r_normalized_fixed_rho+(interval)1)/(r_normalized_fixed_rho-(interval)1);
}


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
// Output: an interval f'(a/2*(\trho - 1) + 1)*a/2:
// It is split into 3 regions:
// Region 1 (-1 <= \trho <= -1+beta):
// -(((1 + \trho)^5 (126 beta^4 - 420 beta^3 (1 + \trho) + 540 beta^2 (1 + \trho)^2 - 315 beta (1 + \trho)^3 + 70 (1 + \trho)^4))/(2 beta^9)) 
// Region 2 (-1+beta <= \trho <= 1-beta):
// -1/2
// Region 3 (1-beta <= \trho <= 1): 
// ((126 beta^4 + 420 beta^3 (-1 + \trho) + 540 beta^2 (-1 + \trho)^2 + 315 beta (-1 + \trho)^3 + 70 (-1 + \trho)^4) (-1 + \trho)^5)/(2 beta^9)
// We use the fact that the function is monotonic in each of the regions to avoid overestimation by just computing the endpoints
// using horner's scheme.
interval compute_df_rho_normalized_fixed_rho(const interval& iv, const ParameterSet& p){
  if (p.region_rho == 1){
    interval Left_oneplus_normalized = ((interval)1.0 + Inf(p.rho_normalized))/p.beta;
    interval Left = -(sqr(sqr(Left_oneplus_normalized))*Left_oneplus_normalized/(interval)(2.0)
    *((interval)126.0+Left_oneplus_normalized*(-(interval)420.0+Left_oneplus_normalized*((interval)540.0+Left_oneplus_normalized*((interval)(-315.0)+(interval)70.0*(Left_oneplus_normalized))))));
    interval Right_oneplus_normalized = ((interval)1.0 + Sup(p.rho_normalized))/p.beta;
    interval Right = -(sqr(sqr(Right_oneplus_normalized))*Right_oneplus_normalized/(interval)(2.0)
    *((interval)126.0+Right_oneplus_normalized*(-(interval)420.0+Right_oneplus_normalized*((interval)540.0+Right_oneplus_normalized*((interval)(-315.0)+(interval)70.0*(Right_oneplus_normalized))))));
    return Left | Right;
  }
  else if (p.region_rho == 2){
    return (interval)(-0.5);
  }
  else if (p.region_rho == 3){
    interval Left_oneminus_normalized = ((interval)-1.0 + Inf(p.rho_normalized))/p.beta;
    interval Left = sqr(sqr(Left_oneminus_normalized))*Left_oneminus_normalized/(interval)(2.0)
    *((interval)126.0+Left_oneminus_normalized*((interval)420.0+Left_oneminus_normalized*((interval)540.0+Left_oneminus_normalized*((interval)315.0+(interval)70.0*Left_oneminus_normalized))));
    interval Right_oneminus_normalized = ((interval)-1.0 + Sup(p.rho_normalized))/p.beta;
    interval Right = sqr(sqr(Right_oneminus_normalized))*Right_oneminus_normalized/(interval)(2.0)
    *((interval)126.0+Right_oneminus_normalized*((interval)420.0+Right_oneminus_normalized*((interval)540.0+Right_oneminus_normalized*((interval)315.0+(interval)70.0*Right_oneminus_normalized))));
    return Left | Right;
  }
  else {
    cout << "Invalid region for rho" << endl;
    assert(false);
  }
}


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
// Output: an interval f'(a/2*(\trho' - 1) + 1)*a/2:
// It is split into 3 regions:
// Region 1 (-1 <= \trho' <= -1+beta):
// -(((1 + \trho')^5 (126 beta^4 - 420 beta^3 (1 + \trho') + 540 beta^2 (1 + \trho')^2 - 315 beta (1 + \trho')^3 + 70 (1 + \trho')^4))/(2 beta^9)) 
// Region 2 (-1+beta <= \trho' <= 1-beta):
// -1/2
// Region 3 (1-beta <= \trho' <= 1): 
// ((126 beta^4 + 420 beta^3 (-1 + \trho') + 540 beta^2 (-1 + \trho')^2 + 315 beta (-1 + \trho')^3 + 70 (-1 + \trho')^4) (-1 + \trho')^5)/(2 beta^9)
// We use the fact that the function is monotonic in each of the regions to avoid overestimation by just computing the endpoints
// using horner's scheme.
interval compute_df_rhop_normalized_fixed_rho(const interval& iv, const ParameterSet& p){
  if (p.region_rhop == 1){
    interval Left_oneplus_normalized = ((interval)1.0 + (interval)(Inf(iv)))/p.beta;
    interval Left = -(sqr(sqr(Left_oneplus_normalized))*Left_oneplus_normalized/(interval)(2.0)
    *((interval)126.0+Left_oneplus_normalized*(-(interval)420.0+Left_oneplus_normalized*((interval)540.0+Left_oneplus_normalized*((interval)(-315.0)+(interval)70.0*(Left_oneplus_normalized))))));
    interval Right_oneplus_normalized = ((interval)1.0 + (interval)(Sup(iv)))/p.beta;
    interval Right = -(sqr(sqr(Right_oneplus_normalized))*Right_oneplus_normalized/(interval)(2.0)
    *((interval)126.0+Right_oneplus_normalized*(-(interval)420.0+Right_oneplus_normalized*((interval)540.0+Right_oneplus_normalized*((interval)(-315.0)+(interval)70.0*(Right_oneplus_normalized))))));
    return Left | Right;
  }
  else if (p.region_rhop == 2){
    return (interval)(-0.5);
  }
  else if (p.region_rhop == 3){
    interval Left_oneminus_normalized = ((interval)(-1.0) + (interval)(Inf(iv)))/p.beta;
    interval Left = sqr(sqr(Left_oneminus_normalized))*Left_oneminus_normalized/(interval)(2.0)
    *((interval)126.0+Left_oneminus_normalized*((interval)420.0+Left_oneminus_normalized*((interval)540.0+Left_oneminus_normalized*((interval)315.0+(interval)70.0*Left_oneminus_normalized))));
    interval Right_oneminus_normalized = ((interval)(-1.0) + (interval)(Sup(iv)))/p.beta;
    interval Right = sqr(sqr(Right_oneminus_normalized))*Right_oneminus_normalized/(interval)(2.0)
    *((interval)126.0+Right_oneminus_normalized*((interval)420.0+Right_oneminus_normalized*((interval)540.0+Right_oneminus_normalized*((interval)315.0+(interval)70.0*Right_oneminus_normalized))));
    return Left | Right;
  }
  else {
    cout << "Invalid region for rhop" << endl;
    assert(false);
  }
}


// Input: an interval iv containing the value of \trho
//        a ParameterSet p containing the system parameters
// Output: an interval B_{sj}(\trho) in the normalized variables
interval compute_Bsj_rho(const interval& iv, const ParameterSet& p){
  if (p.region_rho == 2){
    return (interval)(1.0)/sqrt(p.a - p.a*p.beta);
  }
  else return (interval)(0.0);
}


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
// Output: an interval B_{sj}(\trho') in the normalized variables
interval compute_Bsj_rhop(const interval& iv, const ParameterSet& p){
  if (p.region_rhop == 2){
    return (interval)(1.0)/sqrt(p.a - p.a*p.beta);
  }
  else return (interval)(0.0);
}



// Input: an interval iv
//        a ParameterSet p containing the system parameters
//        an integer 'order'
// Output: an interval Leg(order,iv) containing the standard
//         Legendre polynomial of order 'order' evaluated at the interval iv.
// We use the recurrence from the paper. To avoid overestimation we
// intersect the enclosure with [-1,1] since all Legendre polynomials are bounded
// between -1 and 1.
interval Standard_Legendre(const interval& iv, const ParameterSet& p, int order){
  if (order == 0) return (interval)1.0;
  if (order == 1) return iv;
  if (order == 2) return (interval)(1.0/2.0)*((interval)3.0*sqr(iv)-(interval)1.0) & ((interval)(-1.0) | (interval)(1.0));
      
  interval iv1, iv2, iv3;
  iv1 = iv;
  iv2 = (interval)(1.0/2.0)*((interval)3.0*sqr(iv)-(interval)1.0);
  for (int i = 2; i < order; i++){
    iv3 = ((interval)(2*i+1)*iv*iv2 - (interval)i*iv1)/(interval)(i+1);
    iv1 = iv2; iv2 = iv3;
  }
  return iv3 & ((interval)(-1.0) | (interval)(1.0));
}

// Input: an interval iv containing the value of \trho
//        a ParameterSet p containing the system parameters
//        an integer 'index'
// Output: an interval u_{index}(iv) containing the 'index'-th basis function 
//         evaluated at the interval iv.
interval compute_B_rho_Legendre(const interval& iv, const ParameterSet& p, int index){
  if (index % 3 == 0){
    // Case "Left"
    if (p.region_rho != 1) return (interval)(0.0);
    else {
      int degree = index/3;
      return Standard_Legendre((interval)(2.0)/p.beta*(iv+(interval)(1.0))-(interval)(1.0),p,degree) * sqrt((interval)(2*(degree)+1)/p.a*(interval)(2.0)/p.beta);
    }
  }
  else if (index % 3 == 1){
    // Case "Center"
    if (p.region_rho != 2) return (interval)(0.0);
    else {
      int degree = index/3;
      return Standard_Legendre(iv/((interval)1.0-p.beta),p,degree) * sqrt((interval)(2*(degree)+1)/p.a/((interval)1.0-p.beta));
    }
  }
  else if (index % 3 == 2){
    // Case "Right"
    if (p.region_rho != 3) return (interval)(0.0);
    else {
      int degree = index/3;
      return Standard_Legendre((interval)(2.0)/p.beta*(iv-(interval)(1.0))+(interval)(1.0),p,degree) * sqrt((interval)(2*(degree)+1)/p.a*(interval)(2.0)/p.beta);
    }
  }
}

// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'index'
// Output: an interval u_{index}(iv) containing the 'index'-th basis function 
//         evaluated at the interval iv.
interval compute_B_rhop_Legendre(const interval& iv, const ParameterSet& p, int index){
  if (index % 3 == 0){
    // Case "Left"
    if (p.region_rhop != 1) return (interval)(0.0);
    else {
      int degree = index/3;
      return Standard_Legendre((interval)(2.0)/p.beta*(iv+(interval)(1.0))-(interval)(1.0),p,degree) * sqrt((interval)(2*(degree)+1)/p.a*(interval)(2.0)/p.beta);
    }
  }
  else if (index % 3 == 1){
    // Case "Center"
    if (p.region_rhop != 2) return (interval)(0.0);
    else {
      int degree = index/3;
      return Standard_Legendre(iv/((interval)1.0-p.beta),p,degree) * sqrt((interval)(2*(degree)+1)/p.a/((interval)1.0-p.beta));
    }
  }
  else if (index % 3 == 2){
    // Case "Right"
    if (p.region_rhop != 3) return (interval)(0.0);
    else {
      int degree = index/3;
      return Standard_Legendre((interval)(2.0)/p.beta*(iv-(interval)(1.0))+(interval)(1.0),p,degree) * sqrt((interval)(2*(degree)+1)/p.a*(interval)(2.0)/p.beta);
    }
  }
}



//////////////////////////// K1


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the symmetric part of I_{ho,ns} (nonsingular - high order)
//         (i.e. without the prefactor 4/(1+r)) evaluated at the interval iv.
interval compute_K1_normalized_symmetric_nonsingular_ho_fixed_rho(const interval& iv, const ParameterSet& p, int& flag){
  interval u = compute_u_normalized_fixed_rho(iv,p);
  
  return (interval)1.0/sqrt((interval)2.0)*ln(((interval)1.0 + sqrt((interval)1.0+sqr(u)))/(interval)2.0) 
        + (interval)1.0/sqrt((interval)1.0+sqr(u))*((interval)-2.0+asinh((interval)1.0)*((interval)-1.0+sqrt((interval)1.0+sqr(u)))+ln((interval)2.0))
        + sqr(u)*(-sqrt((interval)8.0)+(interval)5.0/(interval)2.0*asinh((interval)1.0))
        - (interval)3.0/(interval)16.0*sqr(sqr(u))*(sqrt((interval)2.0)-(interval)3.0*asinh((interval)1.0));
}


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the symmetric part of I_{ho,ns} (nonsingular - error)
//         (i.e. without the prefactor 4/(1+r)) evaluated at the interval iv.
interval compute_K1_normalized_symmetric_nonsingular_e_fixed_rho(const interval& iv, const ParameterSet& p, int& flag){
  interval u = compute_u_normalized_fixed_rho(iv,p);
  interval error = (interval)9.0/(interval)4.0*sqr(sqr(u))
                  + (interval)5.0/(interval)8.0*sqr(u)*abs(sqrt((interval)2.0)-(interval)2.0/sqrt((interval)1.0+sqr(u))-(interval)2.0*asinh((interval)1.0));
  return (error | -error);
}


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the symmetric part of I_{ho,s} (singular - high order)
//         (i.e. without the prefactor 4/(1+r)) evaluated at the interval iv.
interval compute_K1_normalized_symmetric_singular_ho_fixed_rho(const interval& iv, const ParameterSet& p, int& flag){
  interval u = compute_u_normalized_fixed_rho(iv,p);
  
  if (0.0 <= u){
    flag |= 1;
    return interval(0.0);
  }
  
  interval uinv = compute_uinv_normalized_fixed_rho(iv,p);
  
  if (0.0 < Inf(u)){
    return asinh(uinv);
  }
  else {
    return -asinh(uinv);
  }          
}


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the symmetric part of I_{e,s} (singular - error)
//         (i.e. without the prefactor 4/(1+r)) evaluated at the interval iv.
interval compute_K1_normalized_symmetric_singular_e_fixed_rho(const interval& iv, const ParameterSet& p, int& flag){
  interval u = compute_u_normalized_fixed_rho(iv,p);
  interval error = (interval)5.0/(interval)4.0*sqr(u)*asinh((interval)1.0/sqrt(sqr(u)));
  return (error | -error);
}


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing an enclosure of the coefficient of the symmetric part 
//         of I_{e,s}+I_{ho,s} (singular) (i.e. without the prefactor 4/(1+r))
//         in front of the factor arcsinh(1/u) evaluated at the interval iv.
interval compute_K1_normalized_coefficient_singular_kernel_fixed_rho(const interval& iv, const ParameterSet& p, int& flag){
  interval u = compute_u_normalized_fixed_rho(iv,p);
  interval fixed = (interval)1.0; // I_{ho,s}
  interval error = (interval)5.0/(interval)4.0*sqr(u); // I_{e,s}
  return fixed + (error | -error);
}



//////////////////////////// K3


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the symmetric part of J_{ho,ns} (nonsingular - high order)
//         (i.e. without the prefactor 4/(1+r)) evaluated at the interval iv.
interval compute_K3_normalized_symmetric_nonsingular_ho_fixed_rho(const interval& iv, const ParameterSet& p, int& flag){
  interval u = compute_u_normalized_fixed_rho(iv,p);
  interval oneplus = sqrt((interval)1.0+sqr(u));
  
  return (interval)(-46.0)/(interval)(15.0)/(sqr(sqr(oneplus))*oneplus) 
       - sqr(sqr(u)*u)/(interval)(48.0)*((interval)13.0*sqrt((interval)2.0)-(interval)15.0*asinh((interval)1.0))
       + asinh((interval)1.0)
       - asinh((interval)1.0)/(sqr(sqr(oneplus))*oneplus)
       + sqr(sqr(u))*((interval)(-15.0)/(interval)4.0/sqrt((interval)2.0)-(interval)2.0/(sqr(sqr(oneplus))*oneplus)+(interval)45.0/(interval)8.0*asinh((interval)1.0))
       + sqr(u)/(interval)6.0*((interval)(-45.0)*sqrt((interval)2.0)+(interval)8.0/(sqr(sqr(oneplus))*oneplus)+(interval)45.0*asinh((interval)1.0))
       + ln((interval)2.0)/(sqr(sqr(oneplus))*oneplus) + ln(((interval)1.0+oneplus)/((interval)2.0))/((interval)4.0*sqrt((interval)2.0));
}


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the symmetric part of J_{e,ns} (nonsingular - error)
//         (i.e. without the prefactor 4/(1+r)) evaluated at the interval iv.
interval compute_K3_normalized_symmetric_nonsingular_e_fixed_rho(const interval& iv, const ParameterSet& p, int& flag){
  interval u = compute_u_normalized_fixed_rho(iv,p);
  interval oneplus = sqrt((interval)1.0+sqr(u));
  interval error = (interval)5.0*sqr(u)
                 + sqr(u)/(interval)240.0*abs(-(interval)7.0*sqrt((interval)2.0)-(interval)24.0/(sqr(sqr(oneplus))*oneplus)+(interval)40.0/(sqr(oneplus)*oneplus))
                 + sqr(u)*(interval)3.0/(interval)16.0*abs(-sqrt((interval)2.0)+(interval)8.0/(sqr(sqr(oneplus))*oneplus))
                 + sqr(u)*(interval)37.0/(interval)8.0*abs((interval)73.0/(interval)30.0/sqrt((interval)2.0)-(interval)2.0/oneplus-(interval)2.0/(interval)3.0/(sqr(oneplus)*oneplus)-(interval)2.0/(interval)5.0/(sqr(sqr(oneplus))*oneplus)-(interval)2.0*asinh((interval)1.0));
  
  return (error | -error);
}


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the symmetric part of J_{ho,s} (singular - high order)
//         (i.e. without the prefactor 4/(1+r)) evaluated at the interval iv.
interval compute_K3_normalized_symmetric_singular_ho_fixed_rho(const interval& iv, const ParameterSet& p, int& flag){
  interval u = compute_u_normalized_fixed_rho(iv,p);
  
  if (0.0 <= u){
    flag |= 1;
    return interval(0.0);
  }
  interval uinv = compute_uinv_normalized_fixed_rho(iv,p);
  
  if (0.0 < Inf(u)){
    return asinh(uinv);
  }
  else {
    return -asinh(uinv);
  }
          
}


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the symmetric part of J_{e,s} (singular - error)
//         (i.e. without the prefactor 4/(1+r)) evaluated at the interval iv.
interval compute_K3_normalized_symmetric_singular_e_fixed_rho(const interval& iv, const ParameterSet& p, int& flag){
  interval u = compute_u_normalized_fixed_rho(iv,p);
  interval error = (interval)37.0/(interval)4.0*sqr(u)*asinh((interval)1.0/sqrt(sqr(u)));
  return (error | -error);
}


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing an enclosure of the coefficient of the symmetric part 
//         of J_{e,s}+J_{ho,s} (singular) (i.e. without the prefactor 4/(1+r))
//         in front of the factor arcsinh(1/u) evaluated at the interval iv.
interval compute_K3_normalized_coefficient_singular_kernel_fixed_rho(const interval& iv, const ParameterSet& p, int& flag){
  interval u = compute_u_normalized_fixed_rho(iv,p);
  interval fixed = (interval)1.0; // J_{ho,s}
  interval error = (interval)37.0/(interval)4.0*sqr(u); // J_{e,s}
  return fixed + (error | -error);
}


//////////////////////////// K6


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the symmetric part of L_{ho,ns} (nonsingular - high order)
//         (i.e. without the prefactor 4/(1+r)) evaluated at the interval iv.
interval compute_K6_normalized_symmetric_nonsingular_ho_fixed_rho(const interval& iv, const ParameterSet& p, int& flag){
  interval u = compute_u_normalized_fixed_rho(iv,p);
  interval oneplus = sqrt((interval)1.0+sqr(u));
  interval oneplus_eleven = oneplus*sqr(oneplus*sqr(sqr(oneplus)));
  
  return asinh((interval)1.0)
       + (interval)(33.0)*sqr(u)*(asinh((interval)1.0)-sqrt((interval)2.0))
       - (interval)(495.0)/(interval)(8.0)*sqr(sqr(u))*(sqrt((interval)(2.0))-(interval)(3.0)*asinh((interval)(1.0)))
       - (interval)(77.0)/(interval)(4.0)*sqr(u*sqr(u))*((interval)(13.0)*sqrt((interval)(2.0))-(interval)(15.0)*asinh((interval)(1.0)))
       - (interval)(165.0)/(interval)(128.0)*sqr(sqr(sqr(u)))*((interval)(43.0)*sqrt((interval)(2.0))-(interval)(105.0)*asinh((interval)(1.0)))
       - (interval)(33.0)/(interval)(640.0)*sqr(u*sqr(sqr(u)))*((interval)(257.0)*sqrt((interval)(2.0))-(interval)(315.0)*asinh((interval)(1.0)))
       - (interval)(7.0)/(interval)(15360.0)*sqr(sqr(u*sqr(u)))*((interval)(221.0)*sqrt((interval)(2.0))-(interval)(495.0)*asinh((interval)(1.0)))
       - (interval)(8.0)/(interval)(3465.0)/oneplus_eleven*((interval)(1627.0)+(interval)(11.0)*sqr(u)*((interval)(-604.0)+sqr(u)*((interval)(3366.0)+sqr(u)*((interval)(-2268.0)+sqr(u)*(interval)(945.0)))))
       + (ln((interval)(2.0))-asinh((interval)(1.0)))/oneplus_eleven 
       + (ln(((interval)(1.0)+oneplus)/(interval)(2.0)))/((interval)(32.0)*sqrt((interval)(2.0)));
}


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the symmetric part of L_{e,ns} (nonsingular - error)
//         (i.e. without the prefactor 4/(1+r)) evaluated at the interval iv.
interval compute_K6_normalized_symmetric_nonsingular_e_fixed_rho(const interval& iv, const ParameterSet& p, int& flag){
  interval u = compute_u_normalized_fixed_rho(iv,p);
  interval oneplus = sqrt((interval)1.0+sqr(u));
  interval oneplus_eleven = oneplus*sqr(oneplus*sqr(sqr(oneplus)));
  interval error = ((interval)13.0/(interval)(2.0) + (interval)(32.0))*sqr(u)
                 + sqr(u)/(interval)(443520.0)*abs((((interval)(8192.0)+sqr(u)*((interval)(45056.0)+sqr(u)*((interval)(101376.0)+sqr(u)*((interval)(118272.0)+sqr(u)*(interval)(73920.0))))) - (interval)(5419.0)*sqrt((interval)(2.0))*oneplus_eleven)/oneplus_eleven)
                 + sqr(u)/(interval)(2240.0)*abs((((interval)(1024.0)+sqr(u)*((interval)(5632.0)+sqr(u)*((interval)(12672.0)+sqr(u)*((interval)(14784.0))))) - (interval)(533.0)*sqrt((interval)(2.0))*oneplus_eleven)/oneplus_eleven)
                 + sqr(u)*(interval)(5.0)/(interval)(896.0)*abs(((((interval)(512.0)+sqr(u)*((interval)(2816.0)+sqr(u)*((interval)(6336.0))))) - (interval)(151.0)*sqrt((interval)(2.0))*oneplus_eleven)/oneplus_eleven)
                 + sqr(u)*(interval)(7.0)/(interval)(96.0)*abs((interval)(-13.0)*sqrt((interval)(2.0)) - (interval)(576.0)/oneplus_eleven + (interval)(704.0)/(oneplus*sqr(sqr(sqr(oneplus)))))
                 + sqr(u)*(interval)(45.0)/(interval)(128.0)*abs(-sqrt((interval)(2.0))+(interval)(64.0)/oneplus_eleven)
                 + sqr(u)*(interval)(143.0)/(interval)(8.0)*abs((interval)(137969.0)/(interval)(55440.0)/sqrt((interval)(2.0)) - (interval)(2.0)/(interval)(11.0)/oneplus_eleven - (interval)(2.0)/(interval)(9.0)/(oneplus*sqr(sqr(sqr(oneplus)))) - (interval)(2.0)/(interval)(7.0)/(oneplus*sqr(oneplus*sqr(oneplus))) - (interval)(2.0)/(interval)(5.0)/(oneplus*sqr(sqr(oneplus))) - (interval)(2.0)/(interval)(3.0)/(oneplus*sqr(oneplus)) - (interval)(2.0)/oneplus - (interval)(2.0)*asinh((interval)(1.0)));  
  return (error | -error);
}

// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the symmetric part of L_{ho,s} (singular - high order)
//         (i.e. without the prefactor 4/(1+r)) evaluated at the interval iv.
interval compute_K6_normalized_symmetric_singular_ho_fixed_rho(const interval& iv, const ParameterSet& p, int& flag){
  interval u = compute_u_normalized_fixed_rho(iv,p);
  
  if (0.0 <= u){
    flag |= 1;
    return interval(0.0);
  }
  
  interval uinv = compute_uinv_normalized_fixed_rho(iv,p);
  if (0.0 < Inf(u)){
    return asinh(uinv);
  }
  else {
    return -asinh(uinv);
  }
          
}


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the symmetric part of L_{e,s} (singular - error)
//         (i.e. without the prefactor 4/(1+r)) evaluated at the interval iv.
interval compute_K6_normalized_symmetric_singular_e_fixed_rho(const interval& iv, const ParameterSet& p, int& flag){
  interval u = compute_u_normalized_fixed_rho(iv,p);
  
  interval error;
  if (0.0 <= u){
    flag |= 1;
    return interval(0.0);
  }
  
  interval uinv = compute_uinv_normalized_fixed_rho(iv,p);
  if (0.0 < Inf(u)){
    error = (interval)143.0/(interval)4.0*sqr(u)*asinh(uinv);
  }
  else {
    error = (interval)143.0/(interval)4.0*sqr(u)*(-asinh(uinv));
  }
  
  return (error | -error);
}


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing an enclosure of the coefficient of the symmetric part 
//         of L_{e,s}+L_{ho,s} (singular) (i.e. without the prefactor 4/(1+r))
//         in front of the factor arcsinh(1/u) evaluated at the interval iv.
interval compute_K6_normalized_coefficient_singular_kernel_fixed_rho(const interval& iv, const ParameterSet& p, int& flag){
  interval u = compute_u_normalized_fixed_rho(iv,p);
  interval fixed = (interval)1.0; // L_{ho,s}
  interval error = (interval)143.0/(interval)4.0*sqr(u); // L_{e,s}
  return fixed + (error | -error);
}


//////////// itaylor versions


// Input: an itaylor iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
// Output: an itaylor r = (\trho-1+2/a)/(\trho'-1+2/a) in the normalized variables
itaylor compute_r_normalized_fixed_rho(const itaylor& it, const ParameterSet& p){
  return (p.rho_normalized-(interval)1.0+(interval)(2.0)/p.a)/(it-(interval)1.0+(interval)2.0/p.a);
}


// Input: an itaylor iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
// Output: an itaylor u = (r-1)/(r+1) in the normalized variables
itaylor compute_u_normalized_fixed_rho(const itaylor& it, const ParameterSet& p){
  itaylor r_normalized_fixed_rho = compute_r_normalized_fixed_rho(it,p);
  return (r_normalized_fixed_rho-(interval)1)/(r_normalized_fixed_rho+(interval)1);
}


// Input: an itaylor iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
// Output: an itaylor 1/u = (r+1)/(r-1) in the normalized variables
itaylor compute_uinv_normalized_fixed_rho(const itaylor& it, const ParameterSet& p){
  itaylor r_normalized_fixed_rho = compute_r_normalized_fixed_rho(it,p);
  return (r_normalized_fixed_rho+(interval)1)/(r_normalized_fixed_rho-(interval)1);
}


// Input: an itaylor iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
// Output: an itaylor f'(a/2*(\trho - 1) + 1)*a/2:
// It is split into 3 regions:
// Region 1 (-1 <= \trho <= -1+beta):
// -(((1 + \trho)^5 (126 beta^4 - 420 beta^3 (1 + \trho) + 540 beta^2 (1 + \trho)^2 - 315 beta (1 + \trho)^3 + 70 (1 + \trho)^4))/(2 beta^9)) 
// Region 2 (-1+beta <= \trho <= 1-beta):
// -1/2
// Region 3 (1-beta <= \trho <= 1): 
// ((126 beta^4 + 420 beta^3 (-1 + \trho) + 540 beta^2 (-1 + \trho)^2 + 315 beta (-1 + \trho)^3 + 70 (-1 + \trho)^4) (-1 + \trho)^5)/(2 beta^9)
itaylor compute_df_rho_normalized(const itaylor& it, const ParameterSet& p){
  if (p.region_rho == 1){
    interval oneplus_normalized = ((interval)1.0 + p.rho_normalized)/p.beta;
    return 0*it -(sqr(sqr(oneplus_normalized))*oneplus_normalized/(interval)(2.0)
    *((interval)126.0+oneplus_normalized*(-(interval)420.0+oneplus_normalized*((interval)540.0+oneplus_normalized*((interval)(-315.0)+(interval)70.0*(oneplus_normalized))))));
  }
  else if (p.region_rho == 2){
    return 0*it + (interval)(-0.5);
  }
  else if (p.region_rho == 3){
    interval oneminus_normalized = ((interval)-1.0 + p.rho_normalized)/p.beta;
    return 0*it + sqr(sqr(oneminus_normalized))*oneminus_normalized/(interval)(2.0)
    *((interval)126.0+oneminus_normalized*((interval)420.0+oneminus_normalized*((interval)540.0+oneminus_normalized*((interval)315.0+(interval)70.0*oneminus_normalized))));
  }
  else {
    cout << "Invalid region for rho" << endl;
    assert(false);
  }
}


// Input: an itaylor iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
// Output: an itaylor f'(a/2*(\trho' - 1) + 1)*a/2:
// It is split into 3 regions:
// Region 1 (-1 <= \trho' <= -1+beta):
// -(((1 + \trho')^5 (126 beta^4 - 420 beta^3 (1 + \trho') + 540 beta^2 (1 + \trho')^2 - 315 beta (1 + \trho')^3 + 70 (1 + \trho')^4))/(2 beta^9)) 
// Region 2 (-1+beta <= \trho' <= 1-beta):
// -1/2
// Region 3 (1-beta <= \trho' <= 1): 
// ((126 beta^4 + 420 beta^3 (-1 + \trho') + 540 beta^2 (-1 + \trho')^2 + 315 beta (-1 + \trho')^3 + 70 (-1 + \trho')^4) (-1 + \trho')^5)/(2 beta^9)
itaylor compute_df_rhop_normalized_fixed_rho(const itaylor& it, const ParameterSet& p){
  if (p.region_rhop == 1){
    itaylor oneplus_normalized = ((interval)1.0 + it)/p.beta;
    return -(sqr(sqr(oneplus_normalized))*oneplus_normalized/(interval)(2.0)
    *((interval)126.0+oneplus_normalized*(-(interval)420.0+oneplus_normalized*((interval)540.0+oneplus_normalized*((interval)(-315.0)+(interval)70.0*(oneplus_normalized))))));
  }
  else if (p.region_rhop == 2){
    return 0*it + (interval)(-0.5);
  }
  else if (p.region_rhop == 3){
    itaylor oneminus_normalized = ((interval)-1.0 + it)/p.beta;
    return sqr(sqr(oneminus_normalized))*oneminus_normalized/(interval)(2.0)
    *((interval)126.0+oneminus_normalized*((interval)420.0+oneminus_normalized*((interval)540.0+oneminus_normalized*((interval)315.0+(interval)70.0*oneminus_normalized))));
  }
  else {
    cout << "Invalid region for rhop" << endl;
    assert(false);
  }
}


// Input: an itaylor iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
// Output: an itaylor B_{sj}(\trho') in the normalized variables
itaylor compute_Bsj_rhop(const itaylor& it, const ParameterSet& p){
  if (p.region_rhop == 2){
    return 0.0*it+(interval)(1.0)/sqrt(p.a - p.a*p.beta);
  }
  else return 0.0*it;
}


// Input: an itaylor iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an itaylor containing the symmetric part of I_{ho,ns} (nonsingular - high order)
//         (i.e. without the prefactor 4/(1+r)) evaluated at the itaylor iv.
itaylor compute_K1_normalized_symmetric_nonsingular_ho_fixed_rho(const itaylor& it, const ParameterSet& p, int& flag){
  itaylor u = compute_u_normalized_fixed_rho(it,p);
  
  return (interval)1.0/sqrt((interval)2.0)*ln(((interval)1.0 + sqrt((interval)1.0+sqr(u)))/(interval)2.0) 
        + (interval)1.0/sqrt((interval)1.0+sqr(u))*((interval)-2.0+asinh((interval)1.0)*((interval)-1.0+sqrt((interval)1.0+sqr(u)))+ln((interval)2.0))
        + sqr(u)*(-sqrt((interval)8.0)+(interval)5.0/(interval)2.0*asinh((interval)1.0))
        - (interval)3.0/(interval)16.0*sqr(sqr(u))*(sqrt((interval)2.0)-(interval)3.0*asinh((interval)1.0));
}


// Input: an itaylor iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an itaylor containing the symmetric part of I_{ho,s} (singular - high order)
//         (i.e. without the prefactor 4/(1+r)) evaluated at the itaylor iv.
itaylor compute_K1_normalized_symmetric_singular_ho_fixed_rho(const itaylor& it, const ParameterSet& p, int& flag){
  itaylor u = compute_u_normalized_fixed_rho(it,p);

  if (0.0 <= get_j_coef(u,0)){
    flag |= 1;
    return (interval)(0.0)*it;
  }
  
  itaylor uinv = compute_uinv_normalized_fixed_rho(it,p);
  
  if (0.0 < Inf(get_j_coef(u,0))){
    return asinh(uinv);
  }
  else {
    return -asinh(uinv);
  }
          
}


//////////////////////////// K3


// Input: an itaylor iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an itaylor containing the symmetric part of J_{ho,ns} (nonsingular - high order)
//         (i.e. without the prefactor 4/(1+r)) evaluated at the itaylor iv.
itaylor compute_K3_normalized_symmetric_nonsingular_ho_fixed_rho(const itaylor& it, const ParameterSet& p, int& flag){
  itaylor u = compute_u_normalized_fixed_rho(it,p);
  itaylor oneplus = sqrt((interval)1.0+sqr(u));
  
  return (interval)(-46.0)/(interval)(15.0)/(sqr(sqr(oneplus))*oneplus) 
       - sqr(sqr(u)*u)/(interval)(48.0)*((interval)13.0*sqrt((interval)2.0)-(interval)15.0*asinh((interval)1.0))
       + asinh((interval)1.0)
       - asinh((interval)1.0)/(sqr(sqr(oneplus))*oneplus)
       + sqr(sqr(u))*((interval)(-15.0)/(interval)4.0/sqrt((interval)2.0)-(interval)2.0/(sqr(sqr(oneplus))*oneplus)+(interval)45.0/(interval)8.0*asinh((interval)1.0))
       + sqr(u)/(interval)6.0*((interval)(-45.0)*sqrt((interval)2.0)+(interval)8.0/(sqr(sqr(oneplus))*oneplus)+(interval)45.0*asinh((interval)1.0))
       + ln((interval)2.0)/(sqr(sqr(oneplus))*oneplus) + ln(((interval)1.0+oneplus)/((interval)2.0))/((interval)4.0*sqrt((interval)2.0));
}


// Input: an itaylor iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an itaylor containing the symmetric part of J_{ho,s} (singular - high order)
//         (i.e. without the prefactor 4/(1+r)) evaluated at the itaylor iv.
itaylor compute_K3_normalized_symmetric_singular_ho_fixed_rho(const itaylor& it, const ParameterSet& p, int& flag){
  itaylor u = compute_u_normalized_fixed_rho(it,p);
  
  if (0.0 <= get_j_coef(u,0)){
    flag |= 1;
    return (interval)(0.0)*it;
  }
  
  itaylor uinv = compute_uinv_normalized_fixed_rho(it,p);
  
  if (0.0 < Inf(get_j_coef(u,0))){
    return asinh(uinv);
  }
  else {
    return -asinh(uinv);
  }
  
}



//////////////////////////// K6


// Input: an itaylor iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an itaylor containing the symmetric part of L_{ho,ns} (nonsingular - high order)
//         (i.e. without the prefactor 4/(1+r)) evaluated at the itaylor iv.
itaylor compute_K6_normalized_symmetric_nonsingular_ho_fixed_rho(const itaylor& iv, const ParameterSet& p, int& flag){
  itaylor u = compute_u_normalized_fixed_rho(iv,p);
  itaylor oneplus = sqrt((interval)1.0+sqr(u));
  itaylor oneplus_eleven = oneplus*sqr(oneplus*sqr(sqr(oneplus)));
  
  return asinh((interval)1.0)
       + (interval)(33.0)*sqr(u)*(asinh((interval)1.0)-sqrt((interval)2.0))
       - (interval)(495.0)/(interval)(8.0)*sqr(sqr(u))*(sqrt((interval)(2.0))-(interval)(3.0)*asinh((interval)(1.0)))
       - (interval)(77.0)/(interval)(4.0)*sqr(u*sqr(u))*((interval)(13.0)*sqrt((interval)(2.0))-(interval)(15.0)*asinh((interval)(1.0)))
       - (interval)(165.0)/(interval)(128.0)*sqr(sqr(sqr(u)))*((interval)(43.0)*sqrt((interval)(2.0))-(interval)(105.0)*asinh((interval)(1.0)))
       - (interval)(33.0)/(interval)(640.0)*sqr(u*sqr(sqr(u)))*((interval)(257.0)*sqrt((interval)(2.0))-(interval)(315.0)*asinh((interval)(1.0)))
       - (interval)(7.0)/(interval)(15360.0)*sqr(sqr(u*sqr(u)))*((interval)(221.0)*sqrt((interval)(2.0))-(interval)(495.0)*asinh((interval)(1.0)))
       - (interval)(8.0)/(interval)(3465.0)/oneplus_eleven*((interval)(1627.0)+(interval)(11.0)*sqr(u)*((interval)(-604.0)+sqr(u)*((interval)(3366.0)+sqr(u)*((interval)(-2268.0)+sqr(u)*(interval)(945.0)))))
       + (ln((interval)(2.0))-asinh((interval)(1.0)))/oneplus_eleven 
       + (ln(((interval)(1.0)+oneplus)/(interval)(2.0)))/((interval)(32.0)*sqrt((interval)(2.0)));
}


// Input: an itaylor iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an itaylor containing the symmetric part of L_{ho,s} (singular - high order)
//         (i.e. without the prefactor 4/(1+r)) evaluated at the itaylor iv.
itaylor compute_K6_normalized_symmetric_singular_ho_fixed_rho(const itaylor& it, const ParameterSet& p, int& flag){
  itaylor u = compute_u_normalized_fixed_rho(it,p);

  if (0.0 <= get_j_coef(u,0)){
    flag |= 1;
    return (interval)(0.0)*it;
  }
  
  itaylor uinv = compute_uinv_normalized_fixed_rho(it,p);
  
  if (0.0 < Inf(get_j_coef(u,0))){
    return asinh(uinv);
  }
  else {
    return -asinh(uinv);
  }
          
}


==> Integrals/basic_functions.h <==
#ifndef BASIC_FUNCTIONS_H_INCLUDED
#define BASIC_FUNCTIONS_H_INCLUDED

#include "interval.hpp"
#include "itaylor.hpp"
#include <iostream>
#include <vector>
#include <cassert>

using namespace cxsc;
using namespace std;
using namespace taylor;

// Definition of the ParameterSet class
struct ParameterSet{
  double abs_tol; // max. absolute admissible tolerance
  double rel_tol; // max. relative admissible tolerance
  interval a; // parameter of the system
  interval beta; // parameter of the system
  interval Left; // leftmost integration point
  interval Right; // rightmost integration point
  int region_rho; // region where \trho belongs to: 
                  // 1 for [-1,-1+beta], 2 for [-1+beta,1-beta], 3 for [1-beta,1]
  int region_rhop; // region where \trho' belongs to: 
                  // 1 for [-1,-1+beta], 2 for [-1+beta,1-beta], 3 for [1-beta,1]
                  // None of these regions changes with the splitting.
  interval rho_normalized; // value of \trho
};

// Definition of the IntegrationResult class
struct IntegrationResult {
  ParameterSet P; // information about the integration region
  interval result; // result of the integration
  ivector error_by_coordinate; // error in each of the directions. In this case, there is only one.
  int flag; // 1 if an error is detected, 0 if none.
};


// Computes the volume of an IntegrationResult
interval compute_volume_1D(const IntegrationResult& IR);

class ComparisonMap { 
  // simple comparison function between two IntegrationResults.
  // We sort by absolute error, giving always priority to the results where flag = 1.
   public:
      bool operator()(const IntegrationResult& x,const IntegrationResult& y){
        if ((x.flag & 1) && (!(y.flag & 1))) return false;
        if ((!(x.flag & 1)) && (y.flag & 1)) return true;
        if ((!(x.flag & 1)) && (!(y.flag & 1))){
          if (diam(x.result)*mid(compute_volume_1D(x)) > diam(y.result)*mid(compute_volume_1D(y))) return false;
          else return true;
        }
        return false;
     } // returns x>y
};


// Input: an interval iv
// Output: an interval which contains an enclosure of iv*log(|iv|)
// It assumes that iv has constant sign.
// Special care has to be taken close to zero.
interval xlogabsx(const interval& iv);


//////////// interval versions


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
// Output: an interval r = (\trho-1+2/a)/(\trho'-1+2/a) in the normalized variables
interval compute_r_normalized_fixed_rho(const interval& iv, const ParameterSet& p);


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
// Output: an interval u = (r-1)/(r+1) in the normalized variables
interval compute_u_normalized_fixed_rho(const interval& iv, const ParameterSet& p);


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
// Output: an interval 1/u = (r+1)/(r-1) in the normalized variables
interval compute_uinv_normalized_fixed_rho(const interval& iv, const ParameterSet& p);


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
// Output: an interval f'(a/2*(\trho - 1) + 1)*a/2:
// It is split into 3 regions:
// Region 1 (-1 <= \trho <= -1+beta):
// -(((1 + \trho)^5 (126 beta^4 - 420 beta^3 (1 + \trho) + 540 beta^2 (1 + \trho)^2 - 315 beta (1 + \trho)^3 + 70 (1 + \trho)^4))/(2 beta^9)) 
// Region 2 (-1+beta <= \trho <= 1-beta):
// -1/2
// Region 3 (1-beta <= \trho <= 1): 
// ((126 beta^4 + 420 beta^3 (-1 + \trho) + 540 beta^2 (-1 + \trho)^2 + 315 beta (-1 + \trho)^3 + 70 (-1 + \trho)^4) (-1 + \trho)^5)/(2 beta^9)
// We use the fact that the function is monotonic in each of the regions to avoid overestimation by just computing the endpoints
// using horner's scheme.
interval compute_df_rho_normalized_fixed_rho(const interval& iv, const ParameterSet& p);


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
// Output: an interval f'(a/2*(\trho' - 1) + 1)*a/2:
// It is split into 3 regions:
// Region 1 (-1 <= \trho' <= -1+beta):
// -(((1 + \trho')^5 (126 beta^4 - 420 beta^3 (1 + \trho') + 540 beta^2 (1 + \trho')^2 - 315 beta (1 + \trho')^3 + 70 (1 + \trho')^4))/(2 beta^9)) 
// Region 2 (-1+beta <= \trho' <= 1-beta):
// -1/2
// Region 3 (1-beta <= \trho' <= 1): 
// ((126 beta^4 + 420 beta^3 (-1 + \trho') + 540 beta^2 (-1 + \trho')^2 + 315 beta (-1 + \trho')^3 + 70 (-1 + \trho')^4) (-1 + \trho')^5)/(2 beta^9)
// We use the fact that the function is monotonic in each of the regions to avoid overestimation by just computing the endpoints
// using horner's scheme.
interval compute_df_rhop_normalized_fixed_rho(const interval& iv, const ParameterSet& p);


// Input: an interval iv containing the value of \trho
//        a ParameterSet p containing the system parameters
// Output: an interval B_{sj}(\trho) in the normalized variables
interval compute_Bsj_rho(const interval& iv, const ParameterSet& p);


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
// Output: an interval B_{sj}(\trho') in the normalized variables
interval compute_Bsj_rhop(const interval& iv, const ParameterSet& p);


// Input: an interval iv
//        a ParameterSet p containing the system parameters
//        an integer 'order'
// Output: an interval Leg(order,iv) containing the standard
//         Legendre polynomial of order 'order' evaluated at the interval iv.
// We use the recurrence from the paper. To avoid overestimation we
// intersect the enclosure with [-1,1] since all Legendre polynomials are bounded
// between -1 and 1.
interval Standard_Legendre(const interval& iv, const ParameterSet& p, int order);


// Input: an interval iv containing the value of \trho
//        a ParameterSet p containing the system parameters
//        an integer 'index'
// Output: an interval u_{index}(iv) containing the 'index'-th basis function 
//         evaluated at the interval iv.
interval compute_B_rho_Legendre(const interval& iv, const ParameterSet& p, int index);


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'index'
// Output: an interval u_{index}(iv) containing the 'index'-th basis function 
//         evaluated at the interval iv.
interval compute_B_rhop_Legendre(const interval& iv, const ParameterSet& p, int index);



//////////////////////////// K1


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the symmetric part of I_{ho,ns} (nonsingular - high order)
//         (i.e. without the prefactor 4/(1+r)) evaluated at the interval iv.
interval compute_K1_normalized_symmetric_nonsingular_ho_fixed_rho(const interval& iv, const ParameterSet& p, int& flag);


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the symmetric part of I_{e,ns} (nonsingular - error)
//         (i.e. without the prefactor 4/(1+r)) evaluated at the interval iv.
interval compute_K1_normalized_symmetric_nonsingular_e_fixed_rho(const interval& iv, const ParameterSet& p, int& flag);


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the symmetric part of I_{ho,s} (singular - high order)
//         (i.e. without the prefactor 4/(1+r)) evaluated at the interval iv.
interval compute_K1_normalized_symmetric_singular_ho_fixed_rho(const interval& iv, const ParameterSet& p, int& flag);


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the symmetric part of I_{e,s} (singular - error)
//         (i.e. without the prefactor 4/(1+r)) evaluated at the interval iv.
interval compute_K1_normalized_symmetric_singular_e_fixed_rho(const interval& iv, const ParameterSet& p, int& flag);


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing an enclosure of the coefficient of the symmetric part 
//         of I_{e,s}+I_{ho,s} (singular) (i.e. without the prefactor 4/(1+r))
//         in front of the factor arcsinh(1/u) evaluated at the interval iv.
interval compute_K1_normalized_coefficient_singular_kernel_fixed_rho(const interval& iv, const ParameterSet& p, int& flag);



//////////////////////////// K3


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the symmetric part of J_{ho,ns} (nonsingular - high order)
//         (i.e. without the prefactor 4/(1+r)) evaluated at the interval iv.
interval compute_K3_normalized_symmetric_nonsingular_ho_fixed_rho(const interval& iv, const ParameterSet& p, int& flag);


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the symmetric part of J_{e,ns} (nonsingular - error)
//         (i.e. without the prefactor 4/(1+r)) evaluated at the interval iv.
interval compute_K3_normalized_symmetric_nonsingular_e_fixed_rho(const interval& iv, const ParameterSet& p, int& flag);


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the symmetric part of J_{ho,s} (singular - high order)
//         (i.e. without the prefactor 4/(1+r)) evaluated at the interval iv.
interval compute_K3_normalized_symmetric_singular_ho_fixed_rho(const interval& iv, const ParameterSet& p, int& flag);


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the symmetric part of J_{e,s} (singular - error)
//         (i.e. without the prefactor 4/(1+r)) evaluated at the interval iv.
interval compute_K3_normalized_symmetric_singular_e_fixed_rho(const interval& iv, const ParameterSet& p, int& flag);


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing an enclosure of the coefficient of the symmetric part 
//         of J_{e,s}+J_{ho,s} (singular) (i.e. without the prefactor 4/(1+r))
//         in front of the factor arcsinh(1/u) evaluated at the interval iv.
interval compute_K3_normalized_coefficient_singular_kernel_fixed_rho(const interval& iv, const ParameterSet& p, int& flag);



//////////////////////////// K6




// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the symmetric part of L_{ho,ns} (nonsingular - high order)
//         (i.e. without the prefactor 4/(1+r)) evaluated at the interval iv.
interval compute_K6_normalized_symmetric_nonsingular_ho_fixed_rho(const interval& iv, const ParameterSet& p, int& flag);


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the symmetric part of L_{e,ns} (nonsingular - error)
//         (i.e. without the prefactor 4/(1+r)) evaluated at the interval iv.
interval compute_K6_normalized_symmetric_nonsingular_e_fixed_rho(const interval& iv, const ParameterSet& p, int& flag);


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the symmetric part of L_{ho,s} (singular - high order)
//         (i.e. without the prefactor 4/(1+r)) evaluated at the interval iv.
interval compute_K6_normalized_symmetric_singular_ho_fixed_rho(const interval& iv, const ParameterSet& p, int& flag);


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the symmetric part of L_{e,s} (singular - error)
//         (i.e. without the prefactor 4/(1+r)) evaluated at the interval iv.
interval compute_K6_normalized_symmetric_singular_e_fixed_rho(const interval& iv, const ParameterSet& p, int& flag);


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing an enclosure of the coefficient of the symmetric part 
//         of L_{e,s}+L_{ho,s} (singular) (i.e. without the prefactor 4/(1+r))
//         in front of the factor arcsinh(1/u) evaluated at the interval iv.
interval compute_K6_normalized_coefficient_singular_kernel_fixed_rho(const interval& iv, const ParameterSet& p, int& flag);


//////////// itaylor versions


// Input: an itaylor iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
// Output: an itaylor r = (\trho-1+2/a)/(\trho'-1+2/a) in the normalized variables
itaylor compute_r_normalized_fixed_rho(const itaylor& it, const ParameterSet& p);


// Input: an itaylor iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
// Output: an itaylor u = (r-1)/(r+1) in the normalized variables
itaylor compute_u_normalized_fixed_rho(const itaylor& it, const ParameterSet& p);


// Input: an itaylor iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
// Output: an itaylor 1/u = (r+1)/(r-1) in the normalized variables
itaylor compute_uinv_normalized_fixed_rho(const itaylor& it, const ParameterSet& p);

// Input: an itaylor iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
// Output: an itaylor f'(a/2*(\trho - 1) + 1)*a/2:
// It is split into 3 regions:
// Region 1 (-1 <= \trho <= -1+beta):
// -(((1 + \trho)^5 (126 beta^4 - 420 beta^3 (1 + \trho) + 540 beta^2 (1 + \trho)^2 - 315 beta (1 + \trho)^3 + 70 (1 + \trho)^4))/(2 beta^9)) 
// Region 2 (-1+beta <= \trho <= 1-beta):
// -1/2
// Region 3 (1-beta <= \trho <= 1): 
// ((126 beta^4 + 420 beta^3 (-1 + \trho) + 540 beta^2 (-1 + \trho)^2 + 315 beta (-1 + \trho)^3 + 70 (-1 + \trho)^4) (-1 + \trho)^5)/(2 beta^9)
itaylor compute_df_rho_normalized_fixed_rho(const itaylor& it, const ParameterSet& p);


// Input: an itaylor iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
// Output: an itaylor f'(a/2*(\trho' - 1) + 1)*a/2:
// It is split into 3 regions:
// Region 1 (-1 <= \trho' <= -1+beta):
// -(((1 + \trho')^5 (126 beta^4 - 420 beta^3 (1 + \trho') + 540 beta^2 (1 + \trho')^2 - 315 beta (1 + \trho')^3 + 70 (1 + \trho')^4))/(2 beta^9)) 
// Region 2 (-1+beta <= \trho' <= 1-beta):
// -1/2
// Region 3 (1-beta <= \trho' <= 1): 
// ((126 beta^4 + 420 beta^3 (-1 + \trho') + 540 beta^2 (-1 + \trho')^2 + 315 beta (-1 + \trho')^3 + 70 (-1 + \trho')^4) (-1 + \trho')^5)/(2 beta^9)
itaylor compute_df_rhop_normalized_fixed_rho(const itaylor& it, const ParameterSet& p);


// Input: an itaylor iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
// Output: an itaylor B_{sj}(\trho') in the normalized variables
itaylor compute_Bsj_rhop(const itaylor& it, const ParameterSet& p);


//////////////////////////// K1


// Input: an itaylor iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an itaylor containing the symmetric part of I_{ho,ns} (nonsingular - high order)
//         (i.e. without the prefactor 4/(1+r)) evaluated at the itaylor iv.
itaylor compute_K1_normalized_symmetric_nonsingular_ho_fixed_rho(const itaylor& it, const ParameterSet& p, int& flag);


// Input: an itaylor iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an itaylor containing the symmetric part of I_{ho,s} (singular - high order)
//         (i.e. without the prefactor 4/(1+r)) evaluated at the itaylor iv.
itaylor compute_K1_normalized_symmetric_singular_ho_fixed_rho(const itaylor& it, const ParameterSet& p, int& flag);


//////////////////////////// K3


// Input: an itaylor iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an itaylor containing the symmetric part of J_{ho,ns} (nonsingular - high order)
//         (i.e. without the prefactor 4/(1+r)) evaluated at the itaylor iv.
itaylor compute_K3_normalized_symmetric_nonsingular_ho_fixed_rho(const itaylor& it, const ParameterSet& p, int& flag);


// Input: an itaylor iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an itaylor containing the symmetric part of J_{ho,s} (singular - high order)
//         (i.e. without the prefactor 4/(1+r)) evaluated at the itaylor iv.
itaylor compute_K3_normalized_symmetric_singular_ho_fixed_rho(const itaylor& it, const ParameterSet& p, int& flag);


//////////////////////////// K6


// Input: an itaylor iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an itaylor containing the symmetric part of L_{ho,ns} (nonsingular - high order)
//         (i.e. without the prefactor 4/(1+r)) evaluated at the itaylor iv.
itaylor compute_K6_normalized_symmetric_nonsingular_ho_fixed_rho(const itaylor& it, const ParameterSet& p, int& flag);


// Input: an itaylor iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an itaylor containing the symmetric part of L_{ho,s} (singular - high order)
//         (i.e. without the prefactor 4/(1+r)) evaluated at the itaylor iv.
itaylor compute_K6_normalized_symmetric_singular_ho_fixed_rho(const itaylor& it, const ParameterSet& p, int& flag);



#endif


==> Integrals/integrands.cpp <==
#include "integrands.h"

///////////// FAST INTEGRANDS: interval data type


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the value of the integrand of \tilde{I} involving I_{ho,ns} 
//         (nonsingular - high order) evaluated at the interval iv.
interval I_fast_nonsingular_ho(const interval& iv, const ParameterSet& p, int& flag){
  interval r = compute_r_normalized_fixed_rho(iv,p);
  interval df_rhop = compute_df_rhop_normalized_fixed_rho(iv,p);
  interval K1 = compute_K1_normalized_symmetric_nonsingular_ho_fixed_rho(iv,p,flag);
  if (flag & 1){
    return (interval)(0.0);
  }
  return ((interval)(4.0)/((interval)1.0+r))*(
         -df_rhop*K1/(p.a/(interval)2.0*(p.rho_normalized-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0));
}

// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the value of the integrand of \tilde{I} involving I_{ho,s} 
//         (singular - high order) evaluated at the interval iv.
interval I_fast_singular_ho(const interval& iv, const ParameterSet& p, int& flag){
  interval r = compute_r_normalized_fixed_rho(iv,p);
  interval df_rhop = compute_df_rhop_normalized_fixed_rho(iv,p);
  interval K1 = compute_K1_normalized_symmetric_singular_ho_fixed_rho(iv,p,flag);
  if (flag & 1){
    return (interval)(0.0);
  }
  return ((interval)(4.0)/((interval)1.0+r))*(
         -df_rhop*K1/(p.a/(interval)2.0*(p.rho_normalized-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0));
}


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the value of the integrand of \tilde{I} involving I_{e,ns} 
//         (nonsingular - error) evaluated at the interval iv.
interval I_fast_nonsingular_e(const interval& iv, const ParameterSet& p, int& flag){
  interval r = compute_r_normalized_fixed_rho(iv,p);
  interval df_rhop = compute_df_rhop_normalized_fixed_rho(iv,p);
  interval K1 = compute_K1_normalized_symmetric_nonsingular_e_fixed_rho(iv,p,flag);
  if (flag & 1){
    return (interval)(0.0);
  }
  return ((interval)(4.0)/((interval)1.0+r))*(
         -df_rhop*K1/(p.a/(interval)2.0*(p.rho_normalized-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0));
}


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the value of the integrand of \tilde{I} involving I_{e,s} 
//         (singular - error) evaluated at the interval iv.
interval I_fast_singular_e(const interval& iv, const ParameterSet& p, int& flag){
  interval r = compute_r_normalized_fixed_rho(iv,p);
  interval df_rhop = compute_df_rhop_normalized_fixed_rho(iv,p);
  interval K1 = compute_K1_normalized_symmetric_singular_e_fixed_rho(iv,p,flag);
  if (flag & 1){
    return (interval)(0.0);
  }
  return ((interval)(4.0)/((interval)1.0+r))*(
         -df_rhop*K1/(p.a/(interval)2.0*(p.rho_normalized-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0));
}



// Input: a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the value of the coefficient of the integrand of
//         \tilde{I} involving I_{e,s}+I_{ho,s} (singular) in front of the factor 
//         arcsinh(1/u) evaluated at the interval p.Left | p.Right.
interval I_coefficient_singularity(const ParameterSet& p, int& flag){
  interval iv;
  iv = p.Left | p.Right;
  interval r = compute_r_normalized_fixed_rho(iv,p);
  interval df_rhop = compute_df_rhop_normalized_fixed_rho(iv,p);
  interval K1_coef = compute_K1_normalized_coefficient_singular_kernel_fixed_rho(iv,p,flag);
  if (flag & 1){
    return (interval)(0.0);
  }
  return ((interval)(4.0)/((interval)1.0+r))*(
         -df_rhop*K1_coef/(p.a/(interval)2.0*(p.rho_normalized-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0));
}


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the value of the integrand of \Theta^{3}_{A}B_{sj} involving J_{ho,ns} 
//         (nonsingular - high order) evaluated at the interval iv.
interval Theta_3_Anti_fast_nonsingular_ho(const interval& iv, const ParameterSet& p, int& flag){
  interval r = compute_r_normalized_fixed_rho(iv,p);
  interval df_rho = compute_df_rho_normalized_fixed_rho(p.rho_normalized,p);
  interval df_rhop = compute_df_rhop_normalized_fixed_rho(iv,p);
  interval K3 = compute_K3_normalized_symmetric_nonsingular_ho_fixed_rho(iv,p,flag);
  
  interval Brho_p = compute_Bsj_rhop(iv,p);
  
  if (flag & 1){
    return (interval)(0.0);
  }
  return ((interval)(2.0)/((interval)1.0+r))*(
         df_rhop*K3/(p.a/(interval)2.0*(p.rho_normalized-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0)/r*Brho_p
         )
         -
         ((interval)(2.0)*r/((interval)1.0+r))*(
         df_rho*K3/(p.a/(interval)2.0*(iv-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0)*r*Brho_p
         );
}


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the value of the integrand of \Theta^{3}_{A}B_{sj} involving J_{ho,s} 
//         (singular - high order) evaluated at the interval iv.
interval Theta_3_Anti_fast_singular_ho(const interval& iv, const ParameterSet& p, int& flag){
  interval r = compute_r_normalized_fixed_rho(iv,p);
  interval df_rho = compute_df_rho_normalized_fixed_rho(p.rho_normalized,p);
  interval df_rhop = compute_df_rhop_normalized_fixed_rho(iv,p);
  interval K3 = compute_K3_normalized_symmetric_singular_ho_fixed_rho(iv,p,flag);
  
  interval Brho_p = compute_Bsj_rhop(iv,p);
  
  if (flag & 1){
    return (interval)(0.0);
  }
  return ((interval)(2.0)/((interval)1.0+r))*(
         df_rhop*K3/(p.a/(interval)2.0*(p.rho_normalized-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0)/r*Brho_p
         )
         -
         ((interval)(2.0)*r/((interval)1.0+r))*(
         df_rho*K3/(p.a/(interval)2.0*(iv-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0)*r*Brho_p
         );
}


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the value of the integrand of \Theta^{3}_{A}B_{sj} involving J_{e,ns} 
//         (nonsingular - error) evaluated at the interval iv.
interval Theta_3_Anti_fast_nonsingular_e(const interval& iv, const ParameterSet& p, int& flag){
  interval r = compute_r_normalized_fixed_rho(iv,p);
  interval df_rho = compute_df_rho_normalized_fixed_rho(p.rho_normalized,p);
  interval df_rhop = compute_df_rhop_normalized_fixed_rho(iv,p);
  interval K3 = compute_K3_normalized_symmetric_nonsingular_e_fixed_rho(iv,p,flag);
  
  interval Brho_p = compute_Bsj_rhop(iv,p);
  
  if (flag & 1){
    return (interval)(0.0);
  }
  return ((interval)(2.0)/((interval)1.0+r))*(
         df_rhop*K3/(p.a/(interval)2.0*(p.rho_normalized-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0)/r*Brho_p
         )
         -
         ((interval)(2.0)*r/((interval)1.0+r))*(
         df_rho*K3/(p.a/(interval)2.0*(iv-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0)*r*Brho_p
         );
}


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the value of the integrand of \Theta^{3}_{A}B_{sj} involving J_{e,s} 
//         (singular - error) evaluated at the interval iv.
interval Theta_3_Anti_fast_singular_e(const interval& iv, const ParameterSet& p, int& flag){
  interval r = compute_r_normalized_fixed_rho(iv,p);
  interval df_rho = compute_df_rho_normalized_fixed_rho(p.rho_normalized,p);
  interval df_rhop = compute_df_rhop_normalized_fixed_rho(iv,p);
  interval K3 = compute_K3_normalized_symmetric_singular_e_fixed_rho(iv,p,flag);
  
  interval Brho_p = compute_Bsj_rhop(iv,p);
  
  if (flag & 1){
    return (interval)(0.0);
  }
  return ((interval)(2.0)/((interval)1.0+r))*(
         df_rhop*K3/(p.a/(interval)2.0*(p.rho_normalized-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0)/r*Brho_p
         )
         -
         ((interval)(2.0)*r/((interval)1.0+r))*(
         df_rho*K3/(p.a/(interval)2.0*(iv-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0)*r*Brho_p
         );
}



// Input: a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the value of the coefficient of the integrand of
//         \Theta^{3}_{A}B_{sj} involving J_{e,s}+J_{ho,s} (singular) in front of the factor 
//         arcsinh(1/u) evaluated at the interval p.Left | p.Right.
interval Theta_3_Anti_coefficient_singularity(const ParameterSet& p, int& flag){
  interval iv;
  iv = p.Left | p.Right;
  interval r = compute_r_normalized_fixed_rho(iv,p);
  interval df_rho = compute_df_rho_normalized_fixed_rho(p.rho_normalized,p);
  interval df_rhop = compute_df_rhop_normalized_fixed_rho(iv,p);
  interval K3_coef = compute_K3_normalized_coefficient_singular_kernel_fixed_rho(iv,p,flag);
  
  interval Brho_p = compute_Bsj_rhop(iv,p);
  
  if (flag & 1){
    return (interval)(0.0);
  }
  return ((interval)(2.0)/((interval)1.0+r))*(
         df_rhop*K3_coef/(p.a/(interval)2.0*(p.rho_normalized-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0)/r*Brho_p
         )
         -
         ((interval)(2.0)*r/((interval)1.0+r))*(
         df_rho*K3_coef/(p.a/(interval)2.0*(iv-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0)*r*Brho_p
         );
}


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the value of the integrand of 
//         \Theta^{3}_{S}B_{sj} involving I_{ho,ns} and J_{ho,ns}
//         (nonsingular - high order) evaluated at the interval iv.
interval Theta_3_Sym_fast_nonsingular_ho(const interval& iv, const ParameterSet& p, int& flag){
  interval r = compute_r_normalized_fixed_rho(iv,p);
  interval df_rho = compute_df_rho_normalized_fixed_rho(p.rho_normalized,p);
  interval df_rhop = compute_df_rhop_normalized_fixed_rho(iv,p);
  interval K1 = compute_K1_normalized_symmetric_nonsingular_ho_fixed_rho(iv,p,flag);
  interval K3 = compute_K3_normalized_symmetric_nonsingular_ho_fixed_rho(iv,p,flag);
  
  interval Brho = compute_Bsj_rho(p.rho_normalized,p);
  interval Brho_p = compute_Bsj_rhop(iv,p);
  
  if (flag & 1){
    return (interval)(0.0);
  }
  return ((interval)(4.0)/((interval)1.0+r))*(
         -df_rhop*K1/(p.a/(interval)2.0*(p.rho_normalized-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0)*Brho)
         +
         ((interval)(2.0)/((interval)1.0+r))*(
         df_rhop*K3/(p.a/(interval)2.0*(p.rho_normalized-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0)/r*Brho_p
         )
         +
         ((interval)(2.0)*r/((interval)1.0+r))*(
         df_rho*K3/(p.a/(interval)2.0*(iv-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0)*r*Brho_p
         );
}


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the value of the integrand of 
//         \Theta^{3}_{S}B_{sj} involving I_{ho,s} and J_{ho,s}
//         (singular - high order) evaluated at the interval iv.
interval Theta_3_Sym_fast_singular_ho(const interval& iv, const ParameterSet& p, int& flag){
  interval r = compute_r_normalized_fixed_rho(iv,p);
  interval df_rho = compute_df_rho_normalized_fixed_rho(p.rho_normalized,p);
  interval df_rhop = compute_df_rhop_normalized_fixed_rho(iv,p);
  interval K1 = compute_K1_normalized_symmetric_singular_ho_fixed_rho(iv,p,flag);
  interval K3 = compute_K3_normalized_symmetric_singular_ho_fixed_rho(iv,p,flag);
  
  
  interval Brho = compute_Bsj_rho(p.rho_normalized,p);
  interval Brho_p = compute_Bsj_rhop(iv,p);
  
  if (flag & 1){
    return (interval)(0.0);
  }
  return ((interval)(4.0)/((interval)1.0+r))*(
         -df_rhop*K1/(p.a/(interval)2.0*(p.rho_normalized-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0)*Brho)
         +
         ((interval)(2.0)/((interval)1.0+r))*(
         df_rhop*K3/(p.a/(interval)2.0*(p.rho_normalized-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0)/r*Brho_p
         )
         +
         ((interval)(2.0)*r/((interval)1.0+r))*(
         df_rho*K3/(p.a/(interval)2.0*(iv-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0)*r*Brho_p
         );
}



// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the value of the integrand of 
//         \Theta^{3}_{S}B_{sj} involving I_{e,ns} and J_{e,ns}
//         (nonsingular - error) evaluated at the interval iv.
interval Theta_3_Sym_fast_nonsingular_e(const interval& iv, const ParameterSet& p, int& flag){
  interval r = compute_r_normalized_fixed_rho(iv,p);
  interval df_rho = compute_df_rho_normalized_fixed_rho(p.rho_normalized,p);
  interval df_rhop = compute_df_rhop_normalized_fixed_rho(iv,p);
  interval K1 = compute_K1_normalized_symmetric_nonsingular_e_fixed_rho(iv,p,flag);
  interval K3 = compute_K3_normalized_symmetric_nonsingular_e_fixed_rho(iv,p,flag);
  
  interval Brho = compute_Bsj_rho(p.rho_normalized,p);
  interval Brho_p = compute_Bsj_rhop(iv,p);
  
  if (flag & 1){
    return (interval)(0.0);
  }
  return ((interval)(4.0)/((interval)1.0+r))*(
         -df_rhop*K1/(p.a/(interval)2.0*(p.rho_normalized-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0)*Brho)
         +
         ((interval)(2.0)/((interval)1.0+r))*(
         df_rhop*K3/(p.a/(interval)2.0*(p.rho_normalized-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0)/r*Brho_p
         )
         +
         ((interval)(2.0)*r/((interval)1.0+r))*(
         df_rho*K3/(p.a/(interval)2.0*(iv-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0)*r*Brho_p
         );
}



// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the value of the integrand of 
//         \Theta^{3}_{S}B_{sj} involving I_{e,s} and J_{e,s}
//         (singular - error) evaluated at the interval iv.
interval Theta_3_Sym_fast_singular_e(const interval& iv, const ParameterSet& p, int& flag){
  interval r = compute_r_normalized_fixed_rho(iv,p);
  interval df_rho = compute_df_rho_normalized_fixed_rho(p.rho_normalized,p);
  interval df_rhop = compute_df_rhop_normalized_fixed_rho(iv,p);
  interval K1 = compute_K1_normalized_symmetric_singular_e_fixed_rho(iv,p,flag);
  interval K3 = compute_K3_normalized_symmetric_singular_e_fixed_rho(iv,p,flag);
  
  interval Brho = compute_Bsj_rho(p.rho_normalized,p);
  interval Brho_p = compute_Bsj_rhop(iv,p);
  
  if (flag & 1){
    return (interval)(0.0);
  }
  return ((interval)(4.0)/((interval)1.0+r))*(
         -df_rhop*K1/(p.a/(interval)2.0*(p.rho_normalized-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0)*Brho)
         +
         ((interval)(2.0)/((interval)1.0+r))*(
         df_rhop*K3/(p.a/(interval)2.0*(p.rho_normalized-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0)/r*Brho_p
         )
         +
         ((interval)(2.0)*r/((interval)1.0+r))*(
         df_rho*K3/(p.a/(interval)2.0*(iv-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0)*r*Brho_p
         );
}



// Input: a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the value of the coefficient of the integrand of
//         \Theta^{3}_{A}B_{sj} involving I_{e,s}+I_{ho,s} and J_{e,s}+J_{ho,s} 
//         (singular) in front of the factor arcsinh(1/u) evaluated at the 
//         interval p.Left | p.Right.
interval Theta_3_Sym_coefficient_singularity(const ParameterSet& p, int& flag){
  interval iv;
  iv = p.Left | p.Right;
  interval r = compute_r_normalized_fixed_rho(iv,p);
  interval df_rho = compute_df_rho_normalized_fixed_rho(p.rho_normalized,p);
  interval df_rhop = compute_df_rhop_normalized_fixed_rho(iv,p);
  interval K1_coef = compute_K1_normalized_coefficient_singular_kernel_fixed_rho(iv,p,flag);
  interval K3_coef = compute_K3_normalized_coefficient_singular_kernel_fixed_rho(iv,p,flag);
  
  interval Brho = compute_Bsj_rho(p.rho_normalized,p);
  interval Brho_p = compute_Bsj_rhop(iv,p);
  
  if (flag & 1){
    return (interval)(0.0);
  }
  return ((interval)(4.0)/((interval)1.0+r))*(
         -df_rhop*K1_coef/(p.a/(interval)2.0*(p.rho_normalized-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0)*Brho)
         +
         ((interval)(2.0)/((interval)1.0+r))*(
         df_rhop*K3_coef/(p.a/(interval)2.0*(p.rho_normalized-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0)/r*Brho_p
         )
         +
         ((interval)(2.0)*r/((interval)1.0+r))*(
         df_rho*K3_coef/(p.a/(interval)2.0*(iv-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0)*r*Brho_p
         );
}


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the value of the integrand of 
//         \Theta^{6}_{S}B_{sj} involving I_{ho,ns} and L_{ho,ns}
//         (nonsingular - high order) evaluated at the interval iv.
interval Theta_6_Sym_fast_nonsingular_ho(const interval& iv, const ParameterSet& p, int& flag){
  interval r = compute_r_normalized_fixed_rho(iv,p);
  interval df_rho = compute_df_rho_normalized_fixed_rho(p.rho_normalized,p);
  interval df_rhop = compute_df_rhop_normalized_fixed_rho(iv,p);
  interval K1 = compute_K1_normalized_symmetric_nonsingular_ho_fixed_rho(iv,p,flag);
  interval K6 = compute_K6_normalized_symmetric_nonsingular_ho_fixed_rho(iv,p,flag);
  
  interval Brho = compute_Bsj_rho(p.rho_normalized,p);
  interval Brho_p = compute_Bsj_rhop(iv,p);
  
  if (flag & 1){
    return (interval)(0.0);
  }
  return ((interval)(4.0)/((interval)1.0+r))*(
         -df_rhop*K1/(p.a/(interval)2.0*(p.rho_normalized-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0)*Brho)
         +
         ((interval)(2.0)/((interval)1.0+r))*(
         df_rhop*K6/(p.a/(interval)2.0*(p.rho_normalized-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0)/r*Brho_p
         )
         +
         ((interval)(2.0)*r/((interval)1.0+r))*(
         df_rho*K6/(p.a/(interval)2.0*(iv-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0)*r*Brho_p
         );
}



// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the value of the integrand of 
//         \Theta^{6}_{S}B_{sj} involving I_{ho,s} and L_{ho,s}
//         (singular - high order) evaluated at the interval iv.
interval Theta_6_Sym_fast_singular_ho(const interval& iv, const ParameterSet& p, int& flag){
  interval r = compute_r_normalized_fixed_rho(iv,p);
  interval df_rho = compute_df_rho_normalized_fixed_rho(p.rho_normalized,p);
  interval df_rhop = compute_df_rhop_normalized_fixed_rho(iv,p);
  interval K1 = compute_K1_normalized_symmetric_singular_ho_fixed_rho(iv,p,flag);
  interval K6 = compute_K6_normalized_symmetric_singular_ho_fixed_rho(iv,p,flag);
  
  
  interval Brho = compute_Bsj_rho(p.rho_normalized,p);
  interval Brho_p = compute_Bsj_rhop(iv,p);
  
  if (flag & 1){
    return (interval)(0.0);
  }
  return ((interval)(4.0)/((interval)1.0+r))*(
         -df_rhop*K1/(p.a/(interval)2.0*(p.rho_normalized-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0)*Brho)
         +
         ((interval)(2.0)/((interval)1.0+r))*(
         df_rhop*K6/(p.a/(interval)2.0*(p.rho_normalized-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0)/r*Brho_p
         )
         +
         ((interval)(2.0)*r/((interval)1.0+r))*(
         df_rho*K6/(p.a/(interval)2.0*(iv-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0)*r*Brho_p
         );
}



// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the value of the integrand of 
//         \Theta^{6}_{S}B_{sj} involving I_{e,ns} and L_{e,ns}
//         (nonsingular - error) evaluated at the interval iv.
interval Theta_6_Sym_fast_nonsingular_e(const interval& iv, const ParameterSet& p, int& flag){
  interval r = compute_r_normalized_fixed_rho(iv,p);
  interval df_rho = compute_df_rho_normalized_fixed_rho(p.rho_normalized,p);
  interval df_rhop = compute_df_rhop_normalized_fixed_rho(iv,p);
  interval K1 = compute_K1_normalized_symmetric_nonsingular_e_fixed_rho(iv,p,flag);
  interval K6 = compute_K6_normalized_symmetric_nonsingular_e_fixed_rho(iv,p,flag);
  
  interval Brho = compute_Bsj_rho(p.rho_normalized,p);
  interval Brho_p = compute_Bsj_rhop(iv,p);
  
  if (flag & 1){
    return (interval)(0.0);
  }
  return ((interval)(4.0)/((interval)1.0+r))*(
         -df_rhop*K1/(p.a/(interval)2.0*(p.rho_normalized-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0)*Brho)
         +
         ((interval)(2.0)/((interval)1.0+r))*(
         df_rhop*K6/(p.a/(interval)2.0*(p.rho_normalized-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0)/r*Brho_p
         )
         +
         ((interval)(2.0)*r/((interval)1.0+r))*(
         df_rho*K6/(p.a/(interval)2.0*(iv-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0)*r*Brho_p
         );
}


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the value of the integrand of 
//         \Theta^{6}_{S}B_{sj} involving I_{e,s} and L_{e,s}
//         (singular - error) evaluated at the interval iv.
interval Theta_6_Sym_fast_singular_e(const interval& iv, const ParameterSet& p, int& flag){
  interval r = compute_r_normalized_fixed_rho(iv,p);
  interval df_rho = compute_df_rho_normalized_fixed_rho(p.rho_normalized,p);
  interval df_rhop = compute_df_rhop_normalized_fixed_rho(iv,p);
  interval K1 = compute_K1_normalized_symmetric_singular_e_fixed_rho(iv,p,flag);
  interval K6 = compute_K6_normalized_symmetric_singular_e_fixed_rho(iv,p,flag);
  
  interval Brho = compute_Bsj_rho(p.rho_normalized,p);
  interval Brho_p = compute_Bsj_rhop(iv,p);
  
  if (flag & 1){
    return (interval)(0.0);
  }
  return ((interval)(4.0)/((interval)1.0+r))*(
         -df_rhop*K1/(p.a/(interval)2.0*(p.rho_normalized-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0)*Brho)
         +
         ((interval)(2.0)/((interval)1.0+r))*(
         df_rhop*K6/(p.a/(interval)2.0*(p.rho_normalized-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0)/r*Brho_p
         )
         +
         ((interval)(2.0)*r/((interval)1.0+r))*(
         df_rho*K6/(p.a/(interval)2.0*(iv-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0)*r*Brho_p
         );
}



// Input: a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the value of the coefficient of the integrand of
//         \Theta^{6}_{A}B_{sj} involving I_{e,s}+I_{ho,s} and L_{e,s}+L_{ho,s} 
//         (singular) in front of the factor arcsinh(1/u) evaluated at the 
//         interval p.Left | p.Right.
interval Theta_6_Sym_coefficient_singularity(const ParameterSet& p, int& flag){
  interval iv;
  iv = p.Left | p.Right;
  interval r = compute_r_normalized_fixed_rho(iv,p);
  interval df_rho = compute_df_rho_normalized_fixed_rho(p.rho_normalized,p);
  interval df_rhop = compute_df_rhop_normalized_fixed_rho(iv,p);
  interval K1_coef = compute_K1_normalized_coefficient_singular_kernel_fixed_rho(iv,p,flag);
  interval K6_coef = compute_K6_normalized_coefficient_singular_kernel_fixed_rho(iv,p,flag);
  
  interval Brho = compute_Bsj_rho(p.rho_normalized,p);
  interval Brho_p = compute_Bsj_rhop(iv,p);
  
  if (flag & 1){
    return (interval)(0.0);
  }
  return ((interval)(4.0)/((interval)1.0+r))*(
         -df_rhop*K1_coef/(p.a/(interval)2.0*(p.rho_normalized-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0)*Brho)
         +
         ((interval)(2.0)/((interval)1.0+r))*(
         df_rhop*K6_coef/(p.a/(interval)2.0*(p.rho_normalized-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0)/r*Brho_p
         )
         +
         ((interval)(2.0)*r/((interval)1.0+r))*(
         df_rho*K6_coef/(p.a/(interval)2.0*(iv-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0)*r*Brho_p
         );
}



// Input: a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the value of the coefficient of the integrand of
//         T^{3}_{S} involving J_{e,s}+J_{ho,s} (singular) in front of the factor 
//         arcsinh(1/u) evaluated at the interval p.Left | p.Right.
//         Since this is used as a bound for a piece of the L^1 norm in Lemma 4.20
//         we return the interval coef | -coef.
interval T3_Sym_coefficient_singularity(const ParameterSet& p, int& flag){
  interval iv;
  iv = p.Left | p.Right;
  interval r = compute_r_normalized_fixed_rho(iv,p);
  interval df_rho = compute_df_rho_normalized_fixed_rho(p.rho_normalized,p);
  interval df_rhop = compute_df_rhop_normalized_fixed_rho(iv,p);
  
  interval K3_coef = compute_K3_normalized_coefficient_singular_kernel_fixed_rho(iv,p,flag);
  
  if (flag & 1){
    return (interval)(0.0);
  }
  interval kernel = 
         ((interval)(2.0)/((interval)1.0+r))*(
         df_rhop*K3_coef/(p.a/(interval)2.0*(p.rho_normalized-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0)/r
         )
         +
         ((interval)(2.0)*r/((interval)1.0+r))*(
         df_rho*K3_coef/(p.a/(interval)2.0*(iv-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0)*r
         );
   return kernel | -kernel;
}


// Input: a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the value of the coefficient of the integrand of
//         T^{6}_{S} involving L_{e,s}+L_{ho,s} (singular) in front of the factor 
//         arcsinh(1/u) evaluated at the interval p.Left | p.Right.
//         Since this is used as a bound for a piece of the L^1 norm in Lemma 4.31
//         we return the interval coef | -coef.
interval T6_Sym_coefficient_singularity(const ParameterSet& p, int& flag){
  interval iv;
  iv = p.Left | p.Right;
  interval r = compute_r_normalized_fixed_rho(iv,p);
  interval df_rho = compute_df_rho_normalized_fixed_rho(p.rho_normalized,p);
  interval df_rhop = compute_df_rhop_normalized_fixed_rho(iv,p);
  
  interval K6_coef = compute_K6_normalized_coefficient_singular_kernel_fixed_rho(iv,p,flag);
  
  if (flag & 1){
    return (interval)(0.0);
  }
  interval kernel = 
         ((interval)(2.0)/((interval)1.0+r))*(
         df_rhop*K6_coef/(p.a/(interval)2.0*(p.rho_normalized-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0)/r
         )
         +
         ((interval)(2.0)*r/((interval)1.0+r))*(
         df_rho*K6_coef/(p.a/(interval)2.0*(iv-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0)*r
         );
   return kernel | -kernel;
}


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an imatrix im containing the coefficients of the finite dimensional projection
//        an integer 'flag' (passed by reference) to signal possible errors
//        a bool 'singul' indicating whether we are in the singularity region or not
// Output: an interval containing the absolute value of the integrand of 
//         T3 B_{sj} - a/2\sum_{i,j} (T^{fin}_{3})_{ij}u_i u_j
//         evaluated at the interval iv. If we are in the singularity region,
//         we don't include the terms coming from J_{e,s} + J_{ho,s}
//         since we deal with them separately.
interval L1_norm_error_projection_T3(const interval& iv, const ParameterSet& p, const imatrix& im, int& flag, bool singul){
  interval r = compute_r_normalized_fixed_rho(iv,p);
  interval df_rho = compute_df_rho_normalized_fixed_rho(p.rho_normalized,p);
  interval df_rhop = compute_df_rhop_normalized_fixed_rho(iv,p);
  
    
  interval K3_nsho = compute_K3_normalized_symmetric_nonsingular_ho_fixed_rho(iv,p,flag);
  interval K3_nse = compute_K3_normalized_symmetric_nonsingular_e_fixed_rho(iv,p,flag);
  interval K3_sho = (interval)(0.0);
  interval K3_se = (interval)(0.0);
  if (!singul){
    K3_sho = compute_K3_normalized_symmetric_singular_ho_fixed_rho(iv,p,flag);
    K3_se = compute_K3_normalized_symmetric_singular_e_fixed_rho(iv,p,flag);
  }
  interval K3 = K3_nsho + K3_nse + K3_sho + K3_se;
  
  if (flag & 1){
    return (interval)(0.0);
  }
  interval kernel =
         ((interval)(2.0)/((interval)1.0+r))*(
         df_rhop*K3/(p.a/(interval)2.0*(p.rho_normalized-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0)/r
         )
         +
         ((interval)(2.0)*r/((interval)1.0+r))*(
         df_rho*K3/(p.a/(interval)2.0*(iv-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0)*r
         );
         
   interval approximation(0.0);
   for (int i = 1; i <= RowLen(im); i++){
     for (int j = 1; j <= ColLen(im); j++){
       approximation = approximation + p.a/(interval)(2.0)*im[i][j]*compute_B_rhop_Legendre(iv,p,i-1)*compute_B_rho_Legendre(p.rho_normalized,p,j-1);
     }
   }
   return abs(kernel - approximation);
}



// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an imatrix im containing the coefficients of the finite dimensional projection
//        an integer 'flag' (passed by reference) to signal possible errors
//        a bool 'singul' indicating whether we are in the singularity region or not
// Output: an interval containing the absolute value of the integrand of 
//         T6 B_{sj} - a/2\sum_{i,j} (T^{fin}_{6})_{ij}u_i u_j
//         evaluated at the interval iv. If we are in the singularity region,
//         we don't include the terms coming from L_{e,s} + L_{ho,s}
//         since we deal with them separately.
interval L1_norm_error_projection_T6(const interval& iv, const ParameterSet& p, const imatrix& im, int& flag, bool singul){
  interval r = compute_r_normalized_fixed_rho(iv,p);
  interval df_rho = compute_df_rho_normalized_fixed_rho(p.rho_normalized,p);
  interval df_rhop = compute_df_rhop_normalized_fixed_rho(iv,p);
  
    
  interval K6_nsho = compute_K6_normalized_symmetric_nonsingular_ho_fixed_rho(iv,p,flag);
  interval K6_nse = compute_K6_normalized_symmetric_nonsingular_e_fixed_rho(iv,p,flag);
  interval K6_sho = (interval)(0.0);
  interval K6_se = (interval)(0.0);
  if (!singul){
    K6_sho = compute_K6_normalized_symmetric_singular_ho_fixed_rho(iv,p,flag);
    K6_se = compute_K6_normalized_symmetric_singular_e_fixed_rho(iv,p,flag);
  }
  interval K6 = K6_nsho + K6_nse + K6_sho + K6_se;
  
  if (flag & 1){
    return (interval)(0.0);
  }
  interval kernel =
         ((interval)(2.0)/((interval)1.0+r))*(
         df_rhop*K6/(p.a/(interval)2.0*(p.rho_normalized-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0)/r
         )
         +
         ((interval)(2.0)*r/((interval)1.0+r))*(
         df_rho*K6/(p.a/(interval)2.0*(iv-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0)*r
         );
         
   interval approximation(0.0);
   for (int i = 1; i <= RowLen(im); i++){
     for (int j = 1; j <= ColLen(im); j++){
       approximation = approximation + p.a/(interval)(2.0)*im[i][j]*compute_B_rhop_Legendre(iv,p,i-1)*compute_B_rho_Legendre(p.rho_normalized,p,j-1);
     }
   }
   return abs(kernel - approximation);
}


// Input: a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the value of the integral
//         given by Lemma B.1 from the paper, which integrates
//         arcsinh(|\trho+\trho'-2+4/a|/|\trho-\trho'|) in \trho'
//         between p.Left and p.Right.
interval Integral_Arcsinh(const ParameterSet& p, int& flag){
  interval rhop_min = p.Left;
  interval rhop_max = p.Right;
  interval rho = p.rho_normalized;
 
  return -rhop_min*ln(((interval)4.0/p.a+((interval)(-2.0)+rhop_min+rho))+sqrt(sqr(rho-rhop_min)+sqr(((interval)4.0/p.a+((interval)(-2.0)+rhop_min+rho)))))
        +rhop_max*ln(((interval)4.0/p.a+((interval)(-2.0)+rhop_max+rho))+sqrt(sqr(rhop_max-rho)+sqr(((interval)4.0/p.a+((interval)(-2.0)+rhop_max+rho)))))
        +xlogabsx(rhop_min-rho) - xlogabsx(rhop_max-rho)
        +sqrt((interval)2.0)/p.a*((interval)(-2.0)+p.a-p.a*rho)*ln(
        ((interval)(2.0)+p.a*((interval)(-1.0)+rhop_min)+sqrt((interval)(8.0)+(interval)(4.0)*p.a*((interval)(-2.0)+rhop_min+rho)+sqr(p.a)*((interval)(2.0)+rhop_min*((interval)(-2.0)+rhop_min)+rho*((interval)(-2.0)+rho))))
        /
        ((interval)(2.0)+p.a*((interval)(-1.0)+rhop_max)+sqrt((interval)(8.0)+(interval)(4.0)*p.a*((interval)(-2.0)+rhop_max+rho)+sqr(p.a)*((interval)(2.0)+rhop_max*((interval)(-2.0)+rhop_max)+rho*((interval)(-2.0)+rho))))
        )
        +rho*ln(
        ((interval)(4.0)+p.a*((interval)(-2.0)+rhop_min+rho)+sqrt((interval)(2.0))*sqrt((interval)(8.0)+(interval)(4.0)*p.a*((interval)(-2.0)+rhop_min+rho)+sqr(p.a)*((interval)(2.0)+rhop_min*((interval)(-2.0)+rhop_min)+rho*((interval)(-2.0)+rho))))
        /
        ((interval)(4.0)+p.a*((interval)(-2.0)+rhop_max+rho)+sqrt((interval)(2.0))*sqrt((interval)(8.0)+(interval)(4.0)*p.a*((interval)(-2.0)+rhop_max+rho)+sqr(p.a)*((interval)(2.0)+rhop_max*((interval)(-2.0)+rhop_max)+rho*((interval)(-2.0)+rho))))
        );
}



///////////// SLOW INTEGRANDS: itaylor data type


// Input: an itaylor iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an itaylor containing the value of the integrand of \tilde{I} involving I_{ho,ns} 
//         (nonsingular - high order) evaluated at the itaylor iv.
itaylor I_slow_nonsingular_ho(const interval& iv, const ParameterSet& p, int order, int& flag){
  itaylor it = itaylor(order,iv);

  itaylor r = compute_r_normalized_fixed_rho(it,p);
  itaylor df_rhop = compute_df_rhop_normalized_fixed_rho(it,p);
  itaylor K1 = compute_K1_normalized_symmetric_nonsingular_ho_fixed_rho(it,p,flag);
  if (flag & 1){
    return (interval)(0.0)*it;
  }
  return ((interval)(4.0)/((interval)1.0+r))*(
         -df_rhop*K1/(p.a/(interval)2.0*(p.rho_normalized-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0));
}



// Input: an itaylor iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an itaylor containing the value of the integrand of \tilde{I} involving I_{ho,s} 
//         (singular - high order) evaluated at the itaylor iv.
itaylor I_slow_singular_ho(const interval& iv, const ParameterSet& p, int order, int& flag){
  itaylor it = itaylor(order,iv);

  itaylor r = compute_r_normalized_fixed_rho(it,p);
  itaylor df_rhop = compute_df_rhop_normalized_fixed_rho(it,p);
  itaylor K1 = compute_K1_normalized_symmetric_singular_ho_fixed_rho(it,p,flag);
  if (flag & 1){
    return (interval)(0.0)*it;
  }
  return ((interval)(4.0)/((interval)1.0+r))*(
         -df_rhop*K1/(p.a/(interval)2.0*(p.rho_normalized-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0));
}


// Input: an itaylor iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the value of the integrand of \Theta^{3}_{A}B_{sj} involving J_{ho,ns} 
//         (nonsingular - high order) evaluated at the itaylor iv.
itaylor Theta_3_Anti_slow_nonsingular_ho(const interval& iv, const ParameterSet& p, int order, int& flag){
  itaylor it = itaylor(order,iv);

  itaylor r = compute_r_normalized_fixed_rho(it,p);
  interval df_rho = compute_df_rho_normalized_fixed_rho(p.rho_normalized,p);
  itaylor df_rhop = compute_df_rhop_normalized_fixed_rho(it,p);
  itaylor K3 = compute_K3_normalized_symmetric_nonsingular_ho_fixed_rho(it,p,flag);
  
  itaylor Brho_p = compute_Bsj_rhop(it,p);
  
  if (flag & 1){
    return (interval)(0.0)*it;
  }
  return ((interval)(2.0)/((interval)1.0+r))*(
         df_rhop*K3/(p.a/(interval)2.0*(p.rho_normalized-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0)/r*Brho_p
         )
         -
         ((interval)(2.0)*r/((interval)1.0+r))*(
         df_rho*K3/(p.a/(interval)2.0*(it-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0)*r*Brho_p
         );
}


// Input: an itaylor iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the value of the integrand of \Theta^{3}_{A}B_{sj} involving J_{ho,s} 
//         (singular - high order) evaluated at the itaylor iv.
itaylor Theta_3_Anti_slow_singular_ho(const interval& iv, const ParameterSet& p, int order, int& flag){
  itaylor it = itaylor(order,iv);

  itaylor r = compute_r_normalized_fixed_rho(it,p);
  interval df_rho = compute_df_rho_normalized_fixed_rho(p.rho_normalized,p);
  itaylor df_rhop = compute_df_rhop_normalized_fixed_rho(it,p);
  itaylor K3 = compute_K3_normalized_symmetric_singular_ho_fixed_rho(it,p,flag);
  
  itaylor Brho_p = compute_Bsj_rhop(it,p);
  
  if (flag & 1){
    return (interval)(0.0)*it;
  }
  return ((interval)(2.0)/((interval)1.0+r))*(
         df_rhop*K3/(p.a/(interval)2.0*(p.rho_normalized-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0)/r*Brho_p
         )
         -
         ((interval)(2.0)*r/((interval)1.0+r))*(
         df_rho*K3/(p.a/(interval)2.0*(it-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0)*r*Brho_p
         );
}



// Input: an itaylor iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the value of the integrand of 
//         \Theta^{3}_{S}B_{sj} involving I_{ho,ns} and J_{ho,ns}
//         (nonsingular - high order) evaluated at the itaylor iv.
itaylor Theta_3_Sym_slow_nonsingular_ho(const interval& iv, const ParameterSet& p, int order, int& flag){
  itaylor it = itaylor(order,iv);

  itaylor r = compute_r_normalized_fixed_rho(it,p);
  interval df_rho = compute_df_rho_normalized_fixed_rho(p.rho_normalized,p);
  itaylor df_rhop = compute_df_rhop_normalized_fixed_rho(it,p);
  itaylor K1 = compute_K1_normalized_symmetric_nonsingular_ho_fixed_rho(it,p,flag);
  itaylor K3 = compute_K3_normalized_symmetric_nonsingular_ho_fixed_rho(it,p,flag);

  interval Brho = compute_Bsj_rho(p.rho_normalized,p);
  itaylor Brho_p = compute_Bsj_rhop(it,p);
  
  if (flag & 1){
    return (interval)(0.0)*it;
  }
  return ((interval)(4.0)/((interval)1.0+r))*(
         -df_rhop*K1/(p.a/(interval)2.0*(p.rho_normalized-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0)*Brho)
         +
         ((interval)(2.0)/((interval)1.0+r))*(
         df_rhop*K3/(p.a/(interval)2.0*(p.rho_normalized-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0)/r*Brho_p
         )
         +
         ((interval)(2.0)*r/((interval)1.0+r))*(
         df_rho*K3/(p.a/(interval)2.0*(it-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0)*r*Brho_p
         );
}



// Input: an itaylor iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the value of the integrand of 
//         \Theta^{3}_{S}B_{sj} involving I_{ho,s} and J_{ho,s}
//         (singular - high order) evaluated at the itaylor iv.
itaylor Theta_3_Sym_slow_singular_ho(const interval& iv, const ParameterSet& p, int order, int& flag){
  itaylor it = itaylor(order,iv);

  itaylor r = compute_r_normalized_fixed_rho(it,p);
  interval df_rho = compute_df_rho_normalized_fixed_rho(p.rho_normalized,p);
  itaylor df_rhop = compute_df_rhop_normalized_fixed_rho(it,p);
  itaylor K1 = compute_K1_normalized_symmetric_singular_ho_fixed_rho(it,p,flag);
  itaylor K3 = compute_K3_normalized_symmetric_singular_ho_fixed_rho(it,p,flag);
  
  interval Brho = compute_Bsj_rho(p.rho_normalized,p);
  itaylor Brho_p = compute_Bsj_rhop(it,p);
    
  if (flag & 1){
    return (interval)(0.0)*it;
  }  
  return ((interval)(4.0)/((interval)1.0+r))*(
         -df_rhop*K1/(p.a/(interval)2.0*(p.rho_normalized-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0)*Brho)
         +
         ((interval)(2.0)/((interval)1.0+r))*(
         df_rhop*K3/(p.a/(interval)2.0*(p.rho_normalized-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0)/r*Brho_p
         )
         +
         ((interval)(2.0)*r/((interval)1.0+r))*(
         df_rho*K3/(p.a/(interval)2.0*(it-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0)*r*Brho_p
         );
}


// Input: an itaylor iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the value of the integrand of 
//         \Theta^{6}_{S}B_{sj} involving I_{ho,ns} and L_{ho,ns}
//         (nonsingular - high order) evaluated at the itaylor iv.
itaylor Theta_6_Sym_slow_nonsingular_ho(const interval& iv, const ParameterSet& p, int order, int& flag){
  itaylor it = itaylor(order,iv);

  itaylor r = compute_r_normalized_fixed_rho(it,p);
  interval df_rho = compute_df_rho_normalized_fixed_rho(p.rho_normalized,p);
  itaylor df_rhop = compute_df_rhop_normalized_fixed_rho(it,p);
  itaylor K1 = compute_K1_normalized_symmetric_nonsingular_ho_fixed_rho(it,p,flag);
  itaylor K6 = compute_K6_normalized_symmetric_nonsingular_ho_fixed_rho(it,p,flag);
  
  interval Brho = compute_Bsj_rho(p.rho_normalized,p);
  itaylor Brho_p = compute_Bsj_rhop(it,p);
  
  if (flag & 1){
    return (interval)(0.0)*it;
  }
  return ((interval)(4.0)/((interval)1.0+r))*(
         -df_rhop*K1/(p.a/(interval)2.0*(p.rho_normalized-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0)*Brho)
         +
         ((interval)(2.0)/((interval)1.0+r))*(
         df_rhop*K6/(p.a/(interval)2.0*(p.rho_normalized-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0)/r*Brho_p
         )
         +
         ((interval)(2.0)*r/((interval)1.0+r))*(
         df_rho*K6/(p.a/(interval)2.0*(it-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0)*r*Brho_p
         );
}


// Input: an itaylor iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the value of the integrand of 
//         \Theta^{6}_{S}B_{sj} involving I_{ho,s} and L_{ho,s}
//         (singular - high order) evaluated at the itaylor iv.
itaylor Theta_6_Sym_slow_singular_ho(const interval& iv, const ParameterSet& p, int order, int& flag){
  itaylor it = itaylor(order,iv);

  itaylor r = compute_r_normalized_fixed_rho(it,p);
  interval df_rho = compute_df_rho_normalized_fixed_rho(p.rho_normalized,p);
  itaylor df_rhop = compute_df_rhop_normalized_fixed_rho(it,p);
  itaylor K1 = compute_K1_normalized_symmetric_singular_ho_fixed_rho(it,p,flag);
  itaylor K6 = compute_K6_normalized_symmetric_singular_ho_fixed_rho(it,p,flag);
  
  interval Brho = compute_Bsj_rho(p.rho_normalized,p);
  itaylor Brho_p = compute_Bsj_rhop(it,p);
    
  if (flag & 1){
    return (interval)(0.0)*it;
  }  
  return ((interval)(4.0)/((interval)1.0+r))*(
         -df_rhop*K1/(p.a/(interval)2.0*(p.rho_normalized-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0)*Brho)
         +
         ((interval)(2.0)/((interval)1.0+r))*(
         df_rhop*K6/(p.a/(interval)2.0*(p.rho_normalized-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0)/r*Brho_p
         )
         +
         ((interval)(2.0)*r/((interval)1.0+r))*(
         df_rho*K6/(p.a/(interval)2.0*(it-(interval)1.0)+(interval)1.0)/(Pi_interval*(interval)2.0)*r*Brho_p
         );
}




==> Integrals/integrands.h <==
#ifndef INTEGRANDS_H_INCLUDED
#define INTEGRANDS_H_INCLUDED

#include "basic_functions.h"
#include "interval.hpp"
#include "itaylor.hpp"
#include "imatrix.hpp"
#include <iostream>

///////////// FAST INTEGRANDS: interval data type


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the value of the integrand of \tilde{I} involving I_{ho,ns} 
//         (nonsingular - high order) evaluated at the interval iv.
interval I_fast_nonsingular_ho(const interval& iv, const ParameterSet& p, int& flag);


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the value of the integrand of \tilde{I} involving I_{ho,s} 
//         (singular - high order) evaluated at the interval iv.
interval I_fast_singular_ho(const interval& iv, const ParameterSet& p, int& flag);


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the value of the integrand of \tilde{I} involving I_{e,ns} 
//         (nonsingular - error) evaluated at the interval iv.
interval I_fast_nonsingular_e(const interval& iv, const ParameterSet& p, int& flag);


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the value of the integrand of \tilde{I} involving I_{e,s} 
//         (singular - error) evaluated at the interval iv.
interval I_fast_singular_e(const interval& iv, const ParameterSet& p, int& flag);


// Input: a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the value of the coefficient of the integrand of
//         \tilde{I} involving I_{e,s}+I_{ho,s} (singular) in front of the factor 
//         arcsinh(1/u) evaluated at the interval p.Left | p.Right.
interval I_coefficient_singularity(const ParameterSet& p, int& flag);


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the value of the integrand of \Theta^{3}_{A}B_{sj} involving J_{ho,ns} 
//         (nonsingular - high order) evaluated at the interval iv.
interval Theta_3_Anti_fast_nonsingular_ho(const interval& iv, const ParameterSet& p, int& flag);


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the value of the integrand of \Theta^{3}_{A}B_{sj} involving J_{ho,s} 
//         (singular - high order) evaluated at the interval iv.
interval Theta_3_Anti_fast_singular_ho(const interval& iv, const ParameterSet& p, int& flag);


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the value of the integrand of \Theta^{3}_{A}B_{sj} involving J_{e,ns} 
//         (nonsingular - error) evaluated at the interval iv.
interval Theta_3_Anti_fast_nonsingular_e(const interval& iv, const ParameterSet& p, int& flag);


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the value of the integrand of \Theta^{3}_{A}B_{sj} involving J_{e,s} 
//         (singular - error) evaluated at the interval iv.
interval Theta_3_Anti_fast_singular_e(const interval& iv, const ParameterSet& p, int& flag);


// Input: a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the value of the coefficient of the integrand of
//         \Theta^{3}_{A}B_{sj} involving J_{e,s}+J_{ho,s} (singular) in front of the factor 
//         arcsinh(1/u) evaluated at the interval p.Left | p.Right.
interval Theta_3_Anti_coefficient_singularity(const ParameterSet& p, int& flag);


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the value of the integrand of 
//         \Theta^{3}_{S}B_{sj} involving I_{ho,ns} and J_{ho,ns}
//         (nonsingular - high order) evaluated at the interval iv.
interval Theta_3_Sym_fast_nonsingular_ho(const interval& iv, const ParameterSet& p, int& flag);


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the value of the integrand of 
//         \Theta^{3}_{S}B_{sj} involving I_{ho,s} and J_{ho,s}
//         (singular - high order) evaluated at the interval iv.
interval Theta_3_Sym_fast_singular_ho(const interval& iv, const ParameterSet& p, int& flag);


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the value of the integrand of 
//         \Theta^{3}_{S}B_{sj} involving I_{e,ns} and J_{e,ns}
//         (nonsingular - error) evaluated at the interval iv.
interval Theta_3_Sym_fast_nonsingular_e(const interval& iv, const ParameterSet& p, int& flag);



// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the value of the integrand of 
//         \Theta^{3}_{S}B_{sj} involving I_{e,s} and J_{e,s}
//         (singular - error) evaluated at the interval iv.
interval Theta_3_Sym_fast_singular_e(const interval& iv, const ParameterSet& p, int& flag);



// Input: a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the value of the coefficient of the integrand of
//         \Theta^{3}_{A}B_{sj} involving I_{e,s}+I_{ho,s} and J_{e,s}+J_{ho,s} 
//         (singular) in front of the factor arcsinh(1/u) evaluated at the 
//         interval p.Left | p.Right.
interval Theta_3_Sym_coefficient_singularity(const ParameterSet& p, int& flag);


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the value of the integrand of 
//         \Theta^{6}_{S}B_{sj} involving I_{ho,ns} and L_{ho,ns}
//         (nonsingular - high order) evaluated at the interval iv.
interval Theta_6_Sym_fast_nonsingular_ho(const interval& iv, const ParameterSet& p, int& flag);


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the value of the integrand of 
//         \Theta^{6}_{S}B_{sj} involving I_{ho,s} and L_{ho,s}
//         (singular - high order) evaluated at the interval iv.
interval Theta_6_Sym_fast_singular_ho(const interval& iv, const ParameterSet& p, int& flag);


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the value of the integrand of 
//         \Theta^{6}_{S}B_{sj} involving I_{e,ns} and L_{e,ns}
//         (nonsingular - error) evaluated at the interval iv.
interval Theta_6_Sym_fast_nonsingular_e(const interval& iv, const ParameterSet& p, int& flag);


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the value of the integrand of 
//         \Theta^{6}_{S}B_{sj} involving I_{e,s} and L_{e,s}
//         (singular - error) evaluated at the interval iv.
interval Theta_6_Sym_fast_singular_e(const interval& iv, const ParameterSet& p, int& flag);


// Input: a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the value of the coefficient of the integrand of
//         \Theta^{6}_{A}B_{sj} involving I_{e,s}+I_{ho,s} and L_{e,s}+L_{ho,s} 
//         (singular) in front of the factor arcsinh(1/u) evaluated at the 
//         interval p.Left | p.Right.
interval Theta_6_Sym_coefficient_singularity(const ParameterSet& p, int& flag);



// Input: a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the value of the coefficient of the integrand of
//         T^{3}_{S} involving J_{e,s}+J_{ho,s} (singular) in front of the factor 
//         arcsinh(1/u) evaluated at the interval p.Left | p.Right.
//         Since this is used as a bound for a piece of the L^1 norm in Lemma 4.20
//         we return the interval coef | -coef.
interval T3_Sym_coefficient_singularity(const ParameterSet& p, int& flag);


// Input: a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the value of the coefficient of the integrand of
//         T^{6}_{S} involving L_{e,s}+L_{ho,s} (singular) in front of the factor 
//         arcsinh(1/u) evaluated at the interval p.Left | p.Right.
//         Since this is used as a bound for a piece of the L^1 norm in Lemma 4.31
//         we return the interval coef | -coef.
interval T6_Sym_coefficient_singularity(const ParameterSet& p, int& flag);


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an imatrix im containing the coefficients of the finite dimensional projection
//        an integer 'flag' (passed by reference) to signal possible errors
//        a bool 'singul' indicating whether we are in the singularity region or not
// Output: an interval containing the absolute value of the integrand of 
//         T3 B_{sj} - a/2\sum_{i,j} (T^{fin}_{3})_{ij}u_i u_j
//         evaluated at the interval iv. If we are in the singularity region,
//         we don't include the terms coming from J_{e,s} + J_{ho,s}
//         since we deal with them separately.
interval L1_norm_error_projection_T3(const interval& iv, const ParameterSet& p, const imatrix& im, int& flag, bool singul);


// Input: an interval iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an imatrix im containing the coefficients of the finite dimensional projection
//        an integer 'flag' (passed by reference) to signal possible errors
//        a bool 'singul' indicating whether we are in the singularity region or not
// Output: an interval containing the absolute value of the integrand of 
//         T6 B_{sj} - a/2\sum_{i,j} (T^{fin}_{6})_{ij}u_i u_j
//         evaluated at the interval iv. If we are in the singularity region,
//         we don't include the terms coming from L_{e,s} + L_{ho,s}
//         since we deal with them separately.
interval L1_norm_error_projection_T6(const interval& iv, const ParameterSet& p, const imatrix& im, int& flag, bool singul);


// Input: a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the value of the integral
//         given by Lemma B.1 from the paper, which integrates
//         arcsinh(|\trho+\trho'-2+4/a|/|\trho-\trho'|) in \trho'
//         between p.Left and p.Right.
interval Integral_Arcsinh(const ParameterSet& p, int& flag);



///////////// SLOW INTEGRANDS: itaylor data type



// Input: an itaylor iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an itaylor containing the value of the integrand of \tilde{I} involving I_{ho,ns} 
//         (nonsingular - high order) evaluated at the itaylor iv.
itaylor I_slow_nonsingular_ho(const interval& iv, const ParameterSet& p, int order, int& flag);


// Input: an itaylor iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an itaylor containing the value of the integrand of \tilde{I} involving I_{ho,s} 
//         (singular - high order) evaluated at the itaylor iv.
itaylor I_slow_singular_ho(const interval& iv, const ParameterSet& p, int order, int& flag);



// Input: an itaylor iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the value of the integrand of \Theta^{3}_{A}B_{sj} involving J_{ho,ns} 
//         (nonsingular - high order) evaluated at the itaylor iv.
itaylor Theta_3_Anti_slow_nonsingular_ho(const interval& iv, const ParameterSet& p, int order, int& flag);


// Input: an itaylor iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the value of the integrand of \Theta^{3}_{A}B_{sj} involving J_{ho,s} 
//         (singular - high order) evaluated at the itaylor iv.
itaylor Theta_3_Anti_slow_singular_ho(const interval& iv, const ParameterSet& p, int order, int& flag);


// Input: an itaylor iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the value of the integrand of 
//         \Theta^{3}_{S}B_{sj} involving I_{ho,ns} and J_{ho,ns}
//         (nonsingular - high order) evaluated at the itaylor iv.
itaylor Theta_3_Sym_slow_nonsingular_ho(const interval& iv, const ParameterSet& p, int order, int& flag);


// Input: an itaylor iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the value of the integrand of 
//         \Theta^{3}_{S}B_{sj} involving I_{ho,s} and J_{ho,s}
//         (singular - high order) evaluated at the itaylor iv.
itaylor Theta_3_Sym_slow_singular_ho(const interval& iv, const ParameterSet& p, int order, int& flag);


// Input: an itaylor iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the value of the integrand of 
//         \Theta^{6}_{S}B_{sj} involving I_{ho,ns} and L_{ho,ns}
//         (nonsingular - high order) evaluated at the itaylor iv.
itaylor Theta_6_Sym_slow_nonsingular_ho(const interval& iv, const ParameterSet& p, int order, int& flag);


// Input: an itaylor iv containing the value of \trho'
//        a ParameterSet p containing the system parameters
//        an integer 'flag' (passed by reference) to signal possible errors
// Output: an interval containing the value of the integrand of 
//         \Theta^{6}_{S}B_{sj} involving I_{ho,s} and L_{ho,s}
//         (singular - high order) evaluated at the itaylor iv.
itaylor Theta_6_Sym_slow_singular_ho(const interval& iv, const ParameterSet& p, int order, int& flag);


#endif


==> Integrals/methods.cpp <==
#include "methods.h"



// Input: an IntegrationResult IR with all the system parameters (passed by reference),
//        a function integrand_1D_fast which is interval-based,
//        and a function integrand_1D_slow which is itaylor-based:
//        integrand_1D_fast and integrand_1D_slow represent the integrand.
// Output: the result and the error will be stored in IR
// The function computes a Gauss-Legendre quadrature of order 2 between IR.p.Left and IR.p.Right.
// To optimize the code, we only call integrand_1D_slow whenever we want to
// get information about the derivatives of the integrand, otherwise we
// call integrand_1D_fast.
// IR.flag is set to 1 if the integrands raise a flag.
// Note that this function returns the value of the integral divided by the length
// of the interval.
void new_GaussLegendre2_1D(IntegrationResult& IR,
                           interval (*integrand_1D_fast)(const interval&, const ParameterSet&, int&),
                           itaylor (*integrand_1D_slow)(const interval&, const ParameterSet&, int, int&)){
                           
  interval alpha = IR.P.Left|IR.P.Right;
  interval dx = IR.P.Right - IR.P.Left;
  
  interval left = integrand_1D_fast(-dx*sqrt((interval)3.0)/(interval)6.0+(IR.P.Left+IR.P.Right)/(interval)2.0,IR.P,IR.flag);
  interval right = integrand_1D_fast(dx*sqrt((interval)3.0)/(interval)6.0+(IR.P.Left+IR.P.Right)/(interval)2.0,IR.P,IR.flag);
  
  itaylor error = integrand_1D_slow(alpha,IR.P,4,IR.flag);
  
  if (IR.flag & 1){
    return;
  }
  else {
    IR.error_by_coordinate[1] = get_j_coef(error,4)/(interval)180*sqr(sqr(dx)); // 1/24*error
    IR.result = (left + right)/(interval)2.0 + IR.error_by_coordinate[1];
    return;
  }
}


// Input: an IntegrationResult IR with all the system parameters (passed by reference)
//        and a function integrand_1D_fast which is interval-based
//        integrand_1D_fast represents the integrand.
// Output: the result will be stored in IR, there is no error coming from 
// The function computes a quadrature of order 0 between IR.p.Left and IR.p.Right.
// This is done to bound errors where we only have bounds on the integrand and
// no other information. The result is the evaluation over the full interval.
// IR.flag is set to 1 if the integrands raise a flag.
// Note that this function returns the value of the integral divided by the length
// of the interval.
void Error_Integrator_1D(IntegrationResult& IR,
                           interval (*integrand_1D_fast)(const interval&, const ParameterSet&, int&)){
                          
  interval full_interval = IR.P.Left | IR.P.Right;
  IR.result = integrand_1D_fast(full_interval,IR.P,IR.flag);
  return;
}


// Input: a vector of ParameterSets called vp, containing the set of regions over which we
//        will integrate,
//        an integration method (in this case only new_GaussLegendre_2_1D is available),
//        a function integrand_1D_fast which is interval-based,
//        a function integrand_1D_slow which is itaylor-based:
//        integrand_1D_fast and integrand_1D_slow represent the integrand,
//        and an integer flag signaling possible errors.
// Output: an interval containing the sum of the integrals over all members of vp.
// This function performs an adaptive integration, integrating first over
// the intervals that yield biggest enclosures in absolute terms. The intervals
// are stored in a priority_queue in a sorted way.
// Integration regions are accepted or rejected based on absolute and relative
// tolerances (with respect to the length of the domain), encoded in each ParameterSet.
// If a region is rejected, it is split by the midpoint of the interval and the two
// resulting intervals are pushed again in the priority_queue.
// We repeat this procedure up to MAX_ELEMENTS_EVALUATED times. If we reach the limit,
// we sum the result anyway and set the second rightmost bit of 'flag' to 1.
interval integrate_1D_adaptive(const vector<ParameterSet>& vp,
                          void (*integration_method)(IntegrationResult&, 
                                                     interval (*)(const interval&, const ParameterSet&, int&),
                                                     itaylor (*)(const interval&, const ParameterSet&, int, int&)),
                          interval (*integrand_fast)(const interval&, const ParameterSet&, int&),
                          itaylor (*integrand_slow)(const interval&, const ParameterSet&, int, int&), 
                          int& flag){

  assert(!(flag & 1));
  interval total_result = (interval)0.0;  
  priority_queue <IntegrationResult,vector<IntegrationResult>,ComparisonMap> PQIR;
  
  int elems_evaluated = 0;
  
  IntegrationResult IR;
  
// Fill the priority_queue
  for (int i = 0; i < vp.size(); i++){
    IR.P = vp[i]; IR.result = (interval)0.0; IR.error_by_coordinate = ivector(1); IR.flag = 0;
    integration_method(IR,integrand_fast,integrand_slow); // The integration result is stored in IR
    PQIR.push(IR);
    elems_evaluated++;
  }
  
  while (!PQIR.empty() && elems_evaluated < MAX_ELEMENTS_EVALUATED){
    IntegrationResult curr_IR = PQIR.top(); PQIR.pop();

    interval curr_vol = compute_volume_1D(curr_IR);
    if (curr_IR.flag != 0 || diam(curr_IR.result) > curr_IR.P.rel_tol  || diam(curr_IR.result)*mid(curr_vol) > curr_IR.P.abs_tol){
      // Tolerances not met or flag = 1: split
      IntegrationResult new_IR_1 = curr_IR;
      IntegrationResult new_IR_2 = curr_IR;
      
      new_IR_1.flag = 0; new_IR_2.flag = 0;
      new_IR_1.P.Right = (curr_IR.P.Left + curr_IR.P.Right)/(interval)2.0;
      new_IR_2.P.Left = (curr_IR.P.Left + curr_IR.P.Right)/(interval)2.0;
      
      // Recalculate and push
      integration_method(new_IR_1,integrand_fast,integrand_slow);
      PQIR.push(new_IR_1);
      elems_evaluated++;
      integration_method(new_IR_2,integrand_fast,integrand_slow);
      PQIR.push(new_IR_2);
      elems_evaluated++;
    }
    else {
      // add to total result
      total_result += curr_IR.result*curr_vol;
    }
  }
  
  // We sum whatever is left if we have reached MAX_ELEMENTS_EVALUATED
  // and adjust "flag" accordingly.
  if (!PQIR.empty()){ // MAX_ELEMENTS_EVALUATED reached
    flag |= 2;
    while (!PQIR.empty()){
      IntegrationResult curr_IR = PQIR.top(); PQIR.pop();
      if (curr_IR.flag & 1){
        flag |= 1; return (interval)(0.0);
      }
      else {
        interval curr_vol = compute_volume_1D(curr_IR);
        total_result += curr_IR.result*curr_vol;
      }
    }
  }
  return total_result;
                          
}



// Input: a vector of ParameterSets called vp, containing the set of regions over which we
//        will integrate,
//        an integration method (in this case only Error_Integrator_1D is available),
//        a function integrand_1D_fast which is interval-based:
//        integrand_1D_fast represents the integrand,
//        and an integer flag signaling possible errors.
// Output: an interval containing the sum of the integrals over all members of vp.
// This function performs an adaptive integration, integrating first over
// the intervals that yield biggest enclosures in absolute terms. The intervals
// are stored in a priority_queue in a sorted way.
// Integration regions are accepted or rejected based on absolute and relative
// tolerances (with respect to the length of the domain), encoded in each ParameterSet.
// If a region is rejected, it is split by the midpoint of the interval and the two
// resulting intervals are pushed again in the priority_queue.
// We repeat this procedure up to MAX_ELEMENTS_EVALUATED times. If we reach the limit,
// we sum the result anyway and set the second rightmost bit of 'flag' to 1.                                                  
interval integrate_1D_adaptive_for_error(const vector<ParameterSet>& vp,
                          void (*integration_method)(IntegrationResult&, 
                                                     interval (*)(const interval&, const ParameterSet&, int&)),
                          interval (*integrand_fast)(const interval&, const ParameterSet&, int&), 
                          int& flag){

  assert(!(flag & 1));
  interval total_result = (interval)0.0;  
  priority_queue <IntegrationResult,vector<IntegrationResult>,ComparisonMap> PQIR;
  
  int elems_evaluated = 0;
  
  IntegrationResult IR;
  
// Fill the priority_queue
  for (int i = 0; i < vp.size(); i++){
    IR.P = vp[i]; IR.result = (interval)0.0; IR.error_by_coordinate = ivector(1); IR.flag = 0;
    integration_method(IR,integrand_fast);
    PQIR.push(IR);
    elems_evaluated++;
  }
  
  while (!PQIR.empty() && elems_evaluated < MAX_ELEMENTS_EVALUATED){
    IntegrationResult curr_IR = PQIR.top(); PQIR.pop();

    interval curr_vol = compute_volume_1D(curr_IR);
    if (curr_IR.flag != 0 || diam(curr_IR.result) > curr_IR.P.rel_tol  || diam(curr_IR.result)*mid(curr_vol) > curr_IR.P.abs_tol){
      // Tolerances not met or flag = 1: split
      IntegrationResult new_IR_1 = curr_IR;
      IntegrationResult new_IR_2 = curr_IR;
      
      new_IR_1.flag = 0; new_IR_2.flag = 0;
      new_IR_1.P.Right = (curr_IR.P.Left + curr_IR.P.Right)/(interval)2.0;
      new_IR_2.P.Left = (curr_IR.P.Left + curr_IR.P.Right)/(interval)2.0;
      
      // Recalculate and push
      integration_method(new_IR_1,integrand_fast);
      PQIR.push(new_IR_1);
      elems_evaluated++;
      integration_method(new_IR_2,integrand_fast);
      PQIR.push(new_IR_2);
      elems_evaluated++;
    }
    else {
      // add to total result
      total_result += curr_IR.result*curr_vol;
    }
  }
  
  // We sum whatever is left if we have reached MAX_ELEMENTS_EVALUATED
  // and adjust "flag" accordingly.
  if (!PQIR.empty()){ // MAX_ELEMENTS_EVALUATED reached
    flag |= 2;
    while (!PQIR.empty()){
      IntegrationResult curr_IR = PQIR.top(); PQIR.pop();
      if (curr_IR.flag & 1){
        flag |= 1; return (interval)(0.0);
      }
      else {
        interval curr_vol = compute_volume_1D(curr_IR);
        total_result += curr_IR.result*curr_vol;
      }
    }
  }
  return total_result;
}



==> Integrals/methods.h <==
// The file is split into two types of functions: the quadratures (Newton-Cotes,
// Gauss-Legendre, 1D-2D, etc) and the callers (iterative, recursive, arithmetic
// splitting, geometric splitting, 1D-2D,...). 
// The callers are at an outer level and call the quadratures. With the result,
// depending on the caller it can decide whether to keep it, split the interval
// in different ways and call recursively the quadratures, flag an error, etc.
// The implementation is based on pointers to functions so that changing one
// quadrature to another is easy, same for the integrands, which are called by
// the quadratures. This is intended in order to make experiments with 
// algebraically equal expressions but interval-arithmetic different ones (such
// as for example 1-x^2 and (1-x)*(1+x))

#ifndef METHODS_H_INCLUDED
#define METHODS_H_INCLUDED

#include "basic_functions.h"
#include "interval.hpp"
#include "itaylor.hpp"

#include <queue>
#include <cassert>
#include <vector>


#define MAX_ELEMENTS_EVALUATED 100000



// 1D quadratures


// Input: an IntegrationResult IR with all the system parameters (passed by reference),
//        a function integrand_1D_fast which is interval-based,
//        and a function integrand_1D_slow which is itaylor-based:
//        integrand_1D_fast and integrand_1D_slow represent the integrand.
// Output: the result and the error will be stored in IR
// The function computes a Gauss-Legendre quadrature of order 2 between IR.p.Left and IR.p.Right.
// To optimize the code, we only call integrand_1D_slow whenever we want to
// get information about the derivatives of the integrand, otherwise we
// call integrand_1D_fast.
// IR.flag is set to 1 if the integrands raise a flag.
// Note that this function returns the value of the integral divided by the length
void new_GaussLegendre2_1D(IntegrationResult& IR,
                           interval (*integrand_1D_fast)(const interval&, const ParameterSet&, int&),
                           itaylor (*integrand_1D_slow)(const interval&, const ParameterSet&, int, int&));


// Input: an IntegrationResult IR with all the system parameters (passed by reference)
//        and a function integrand_1D_fast which is interval-based
//        integrand_1D_fast represents the integrand.
// Output: the result will be stored in IR, there is no error coming from 
// The function computes a quadrature of order 0 between IR.p.Left and IR.p.Right.
// This is done to bound errors where we only have bounds on the integrand and
// no other information. The result is the evaluation over the full interval.
// IR.flag is set to 1 if the integrands raise a flag.
// Note that this function returns the value of the integral divided by the length
// of the interval.
void Error_Integrator_1D(IntegrationResult& IR,
                           interval (*integrand_1D_fast)(const interval&, const ParameterSet&, int&));


// 1D callers

// Input: a vector of ParameterSets called vp, containing the set of regions over which we
//        will integrate,
//        an integration method (in this case only new_GaussLegendre_2_1D is available),
//        a function integrand_1D_fast which is interval-based,
//        a function integrand_1D_slow which is itaylor-based:
//        integrand_1D_fast and integrand_1D_slow represent the integrand,
//        and an integer flag signaling possible errors.
// Output: an interval containing the sum of the integrals over all members of vp.
// This function performs an adaptive integration, integrating first over
// the intervals that yield biggest enclosures in absolute terms. The intervals
// are stored in a priority_queue in a sorted way.
// Integration regions are accepted or rejected based on absolute and relative
// tolerances (with respect to the length of the domain), encoded in each ParameterSet.
// If a region is rejected, it is split by the midpoint of the interval and the two
// resulting intervals are pushed again in the priority_queue.
// We repeat this procedure up to MAX_ELEMENTS_EVALUATED times. If we reach the limit,
// we sum the result anyway and set the second rightmost bit of 'flag' to 1.
interval integrate_1D_adaptive(const vector<ParameterSet>& vp,
                          void (*integration_method)(IntegrationResult&, 
                                                     interval (*)(const interval&, const ParameterSet&, int&),
                                                     itaylor (*)(const interval&, const ParameterSet&, int, int&)),
                          interval (*integrand_fast)(const interval&, const ParameterSet&, int&),
                          itaylor (*integrand_slow)(const interval&, const ParameterSet&, int, int&), 
                          int& flag);
                          



// Input: a vector of ParameterSets called vp, containing the set of regions over which we
//        will integrate,
//        an integration method (in this case only Error_Integrator_1D is available),
//        a function integrand_1D_fast which is interval-based:
//        integrand_1D_fast represents the integrand,
//        and an integer flag signaling possible errors.
// Output: an interval containing the sum of the integrals over all members of vp.
// This function performs an adaptive integration, integrating first over
// the intervals that yield biggest enclosures in absolute terms. The intervals
// are stored in a priority_queue in a sorted way.
// Integration regions are accepted or rejected based on absolute and relative
// tolerances (with respect to the length of the domain), encoded in each ParameterSet.
// If a region is rejected, it is split by the midpoint of the interval and the two
// resulting intervals are pushed again in the priority_queue.
// We repeat this procedure up to MAX_ELEMENTS_EVALUATED times. If we reach the limit,
// we sum the result anyway and set the second rightmost bit of 'flag' to 1.                                                                          
interval integrate_1D_adaptive_for_error(const vector<ParameterSet>& vp,
                          void (*integration_method)(IntegrationResult&, 
                                                     interval (*)(const interval&, const ParameterSet&, int&)),
                          interval (*integrand_fast)(const interval&, const ParameterSet&, int&), 
                          int& flag);                            

#endif



==> taylor/itaylor.cpp <==
/*
**  Copyright (C) 1999-2008 F. Blomquist, M. Braeuer, M. Grimmer,
**                          W. Hofschuster, W. Kraemer
**                          Wiss. Rechnen/Softwaretechnologie
**                          Universitaet Wuppertal, Germany   
**
**  This library is free software; you can redistribute it and/or
**  modify it under the terms of the GNU Library General Public
**  License as published by the Free Software Foundation; either
**  version 2 of the License, or (at your option) any later version.
**
**  This library is distributed in the hope that it will be useful,
**  but WITHOUT ANY WARRANTY; without even the implied warranty of
**  MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
**  Library General Public License for more details.
**
**  You should have received a copy of the GNU Library General Public
**  License along with this library; if not, write to the Free
**  Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
*/

//////////////////////////////////////////////////////////////
//
//       Implementation of class itaylor in itaylor.cpp     
//
//////////////////////////////////////////////////////////////

////////////////////////////////////////////////////////////////////////
//     Updated by F. Blomquist, M. Grimmer
//     Extended version 05.03.2006 by M. Grimmer
////////////////////////////////////////////////////////////////////////

#include "itaylor.hpp"

///////////////////////////////////////////////////////////////
//
//                     class itaylor
//
///////////////////////////////////////////////////////////////

namespace taylor {

ivector itaylor::faks(1);
int itaylor::initialized=0;

void itaylor::initialize()
{
 Resize(itaylor::faks,0,170);
 itaylor::faks[0]=interval(1.0);
 itaylor::faks[1]=interval(1.0);

 for(int i=2; i<=170; i++)
   itaylor::faks[i]=itaylor::faks[i-1]*interval(i);
}

//-----------------------------------------------------------------------

// Constructors:

itaylor::itaylor()
{
 if(!itaylor::initialized){itaylor::initialize();itaylor::initialized=1;};
}

//-----------------------------------------------------------------------

itaylor::itaylor(int order)
{
 if(!itaylor::initialized){itaylor::initialize();itaylor::initialized=1;};
 if(order<0 || order>170) 
  {
    std::cerr << "itaylor::itaylor: incorrect order! 0<=order<=170" 
              << std::endl;
    exit(1);
  }
 p=order;
 Resize(tayl,0,p);
}

//-----------------------------------------------------------------------

itaylor::itaylor(const itaylor& s)
{
 if(!itaylor::initialized){itaylor::initialize();itaylor::initialized=1;};
 p=s.p;
 Resize(tayl,0,p);
 tayl=s.tayl;
}

//-----------------------------------------------------------------------

itaylor::itaylor(int order, const real& value)
{
 if(!itaylor::initialized){itaylor::initialize();itaylor::initialized=1;};
 if(order<0 || order>170) 
  {
    std::cerr << "itaylor::itaylor: incorrect order! 0<=order<=170" 
              << std::endl;
    exit(1);
  }
 p=order;
 Resize(tayl,0,p);
 
 interval interval_value=interval(value);
 tayl[0]=interval_value;
 if(p>0)
   {
     tayl[1]=interval(1.0);
     for(int i=2; i<=Ub(tayl);i++) tayl[i]=interval(0.0);
   }
}

//-----------------------------------------------------------------------

itaylor::itaylor(int order, const interval& value)
{
 if(!itaylor::initialized){itaylor::initialize();itaylor::initialized=1;};
 if(order<0 || order>170) 
  {
    std::cerr << "itaylor::itaylor: incorrect order! 0<=order<=170" 
              << std::endl;
    exit(1);
  }
 p=order;
 Resize(tayl,0,p);
 tayl[0]=value;
 if(p>0)
   { 
     tayl[1]=interval(1.0);
     for(int i=2; i<=Ub(tayl);i++) tayl[i]=interval(0.0);
   }
}

//-----------------------------------------------------------------------

// Functions for initialization of independent variables:
itaylor var_itaylor(int ord, const real& x)
{
    itaylor erg(ord,x);
    return erg;
}

//-----------------------------------------------------------------------

itaylor var_itaylor(int ord, const interval& x)
{
    itaylor erg(ord,x);
    return erg;
}

//-----------------------------------------------------------------------


// Functions for initialization of constants:
itaylor const_itaylor(int ord, const real& c)
{
 itaylor erg(ord);
 erg.tayl[0]=interval(c);
 for(int i=1; i<=Ub(erg.tayl);i++) erg.tayl[i]=interval(0.0);
 return erg;
}

//-----------------------------------------------------------------------

itaylor const_itaylor(int ord, const interval& c)
{
 itaylor erg(ord);
 erg.tayl[0]=c;
 for(int i=1; i<=Ub(erg.tayl);i++) erg.tayl[i]=interval(0.0);
 return erg;
}
//-----------------------------------------------------------------------



//-----------------------------------------------------------------------
// assignment operators
//-----------------------------------------------------------------------

itaylor itaylor::operator=(const itaylor& s)
{
 p=s.p;
 Resize(tayl,0,s.p);
 tayl=s.tayl;
 return *this;
}

itaylor itaylor::operator=(int n)
{
 tayl[0] = interval(n);
 for (int j=1; j<=p; j++) tayl[j]=0.0;
 return *this;
}

itaylor itaylor::operator=(const real& x)
{
 tayl[0] = interval(x);
 for (int j=1; j<=p; j++) tayl[j]=0.0;
 return *this;
}

itaylor itaylor::operator=(const interval& x)
{
 tayl[0] = x;
 for (int j=1; j<=p; j++) tayl[j]=0.0;
 return *this;
}

itaylor itaylor::operator=(const ivector& iv) //added,mg,2005-08
                                              //const since C-XSC 2.1,mg,2006-02

{ 
 p=VecLen(iv)-1;
 Resize(tayl,0,p);
 tayl=iv;
 return *this;
}

//-----------------------------------------------------------------------
// relational operators
//-----------------------------------------------------------------------

int itaylor::operator==(itaylor& it)     //added, mg2005-08
{
  return ((p==it.p)&&(tayl==it.tayl));
}

int itaylor::operator!=(itaylor& it)     //added, mg2005-08
{
  return (!((p==it.p)&&(tayl==it.tayl)));
}

int itaylor::operator<=(itaylor& it)     //added, mg2005-08
{
  return ((p==it.p)&&(tayl<=it.tayl));
}

int itaylor::operator<(itaylor& it)      //added, mg2005-08
{
  return ((p==it.p)&&(tayl<it.tayl));
}

int itaylor::operator>=(itaylor& it)     //added, mg2005-08
{
  return ((p==it.p)&&(tayl>=it.tayl));
}

int itaylor::operator>(itaylor& it)      //added, mg2005-08
{
  return ((p==it.p)&&(tayl>it.tayl));
}

//-----------------------------------------------------------------------
// component access
//-----------------------------------------------------------------------

interval& itaylor::operator[](int n) //added, mg2005-08
// r/w access -> not const 
{
 return tayl[n];
}


//-----------------------------------------------------------------------

// class components:

// returning the maximal order
int get_order(const itaylor& x)
{
 return x.p;
}

//-----------------------------------------------------------------------

// returning all Taylor-coefficients by an interval vector
ivector get_all_coef(const itaylor& x)
{
 return x.tayl;
}

//-----------------------------------------------------------------------

// returning Taylor-coefficient of order j
interval get_j_coef(const itaylor& x, int j)
{
 return x.tayl[j];
}

//-----------------------------------------------------------------------

// returning derivative of order j,  j <= 170;
interval get_j_derive(const itaylor& x, int j)
{
  return x.tayl[j]*itaylor::faks[j];
}
interval get_j_derivative(const itaylor& x, int j)
{
  return x.tayl[j]*itaylor::faks[j];
}

//-----------------------------------------------------------------------

// Output of all taylor coefficients 
void print_itaylor(const itaylor& x)
{
 std::cerr <<"Output itaylor of order " << x.p << " " << std::endl;
 for(int i=Lb(x.tayl); i<=Ub(x.tayl);i++) 
  {
   std::cerr << "i  " << i << "  component: " << x.tayl[i] << std::endl;
  };
 std::cerr << std::endl;
}

void print_itaylor(std::ostream& os, const itaylor& x, int width, int digits)  
                                             // added, mg2005,2006
{
 os <<"Ausgabe itaylor der Ordnung " << x.p << " " << std::endl;
 for(int i=Lb(x.tayl); i<=Ub(x.tayl);i++) 
  {
   os << "i  " << i << "  component: ";
   if (width>0||digits>0) os << SetPrecision(width,digits);
   os << x.tayl[i] << std::endl;
  };
 os << std::endl;
}

//-----------------------------------------------------------------------

std::ostream& operator<< (std::ostream& os, itaylor& x)
                                             // added, mg2005-08
{
 os <<"[itaylor object, order " << x.p << ":]" << std::endl;
 for(int i=Lb(x.tayl); i<=Ub(x.tayl);i++) 
  {
   os << "[" << i << "]";
   os << x.tayl[i] << std::endl;
  };
 os << std::endl;
 return os;
}                                


//-----------------------------------------------------------------------

// Overloading of operators:

//-----------------------------------------------------------------------

// - operator:
itaylor operator-(const itaylor& x)
{
 int order=get_order(x);
 itaylor erg(order);
 for(int j=Lb(x.tayl); j<=Ub(x.tayl); j++) erg.tayl[j]= -x.tayl[j];
 return erg;
}

//-----------------------------------------------------------------------

// Operators with two operands:  +,-,*,/  for (itaylor, itaylor):
// All operands are independent variables.
itaylor operator-(const itaylor& x, const itaylor& y)
{
 int order1=get_order(x);
 int order2=get_order(y);
 if(order1 != order2) 
  {
   std::cerr << "Error in itaylor, operator - : different orders " 
             << std::endl;
   exit(1);
  };

 itaylor erg(order1);
 for(int j=Lb(x.tayl); j<=Ub(x.tayl); j++) erg.tayl[j]= x.tayl[j]-y.tayl[j];
 return erg; 
}

//-----------------------------------------------------------------------

itaylor operator+(const itaylor& x, const itaylor& y)
{
 int order1=get_order(x);
 int order2=get_order(y);
 if(order1 != order2) 
  {
   std::cerr << "Error in itaylor, operator + : different orders " 
             << std::endl;
   exit(1);
  };

 itaylor erg(order1);
 for(int j=Lb(x.tayl); j<=Ub(x.tayl); j++) erg.tayl[j]= x.tayl[j]+y.tayl[j];
 return erg; 
}

//-----------------------------------------------------------------------

itaylor operator*(const itaylor& x, const itaylor& y)
{
 int order1=get_order(x);
 int order2=get_order(y);
 if(order1 != order2) 
  {
   std::cerr << "Error in itaylor, operator * : different orders " 
             << std::endl;
   exit(1);
  };

 itaylor erg(order1);
 interval sum; 
 idotprecision sum_idot; // for accumulate(...), scalar product

 for(int j=0; j<=order1; j++) 
 {
  sum_idot=interval(0);
  for(int i=0; i<=j; i++)
   {
    accumulate(sum_idot, x.tayl[i],y.tayl[j-i]);
   }
  rnd(sum_idot,sum);
  erg.tayl[j]= sum;
 }
 return erg; 
}

//-----------------------------------------------------------------------

itaylor operator/(const itaylor& x, const itaylor& y)
{
 int order1(get_order(x));
 int order2(get_order(y));
 if(order1 != order2) 
  {
   std::cerr << "Error in itaylor, operator / : different orders " 
             << std::endl;
   exit(1);
  };
 
 if(0 <= y.tayl[0]) 
  {
   std::cerr << "Error in itaylor, operator / : 0 in interval " << std::endl;
   exit(1);
  };

 itaylor erg(order1);
 interval sum; 
 idotprecision sum_idot; // for accumulate(...), scalar product

 for(int j=0; j<=order1; j++) 
 {
  sum_idot=interval(0);
  for(int i=1; i<=j; i++)
   {
    accumulate(sum_idot, y.tayl[i],erg.tayl[j-i]);
   }
  rnd(sum_idot,sum);
  erg.tayl[j]= (x.tayl[j]-sum)/y.tayl[0];
 }
 return erg;
}

//-----------------------------------------------------------------------

// Operators with two operands:   +,-,*,/  for (interval, itaylor):
// The operand of type interval is assumed to be a constant and not
// an independent variable!

itaylor operator-(const interval& x, const itaylor& y)
{
    int order(get_order(y));
    itaylor erg(order);
    erg = -y;
    erg.tayl[0] = x - y.tayl[0];
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator+(const interval& x, const itaylor& y)
{
    int order(get_order(y));
    itaylor erg(order);
    erg = y;
    erg.tayl[0] = x + y.tayl[0];
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator*(const interval& x, const itaylor& y)
{
    int order(get_order(y));
    itaylor erg(order);
    for (int j=0; j<=order; j++) erg.tayl[j] = x*y.tayl[j];
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator/(const interval& x, const itaylor& y)
{
    if (0<=y.tayl[0])
    {
	std::cerr << "Error in itaylor, operator / : 0 in interval " 
                  << std::endl;
	exit(1);
    }; 
    idotprecision idot;
    interval sum;
    int order(get_order(y));
    itaylor w(order);
    w.tayl[0] = x / y.tayl[0];
    for (int k=1; k<=order; k++)
    {
	idot=0;
	for (int j=1; j<=k; j++) 
	    accumulate(idot,y.tayl[j],w.tayl[k-j]);
	rnd(idot,sum);
	w.tayl[k] = -sum / y.tayl[0];
    }
    return w;
}

//-----------------------------------------------------------------------

// Operators with two operands:   +,-,*,/  for (itaylor, interval):
// The operand of type interval is assumed to be a constant and not
// an independent variable!

itaylor operator-(const itaylor& x, const interval& y)
{
    int order(get_order(x));
    itaylor erg(order);
    erg = x;
    erg.tayl[0] = x.tayl[0] - y;
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator+(const itaylor& x, const interval& y)
{
    int order(get_order(x));
    itaylor erg(order);
    erg = x;
    erg.tayl[0] = x.tayl[0] + y;
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator*(const itaylor& x, const interval& y)
{
    int order(get_order(x));
    itaylor erg(order);
    for (int j=0; j<=order; j++) erg.tayl[j] = x.tayl[j]*y;
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator/(const itaylor& x, const interval& y)
{
    int order(get_order(x));
    itaylor erg(order);
    for (int j=0; j<=order; j++) erg.tayl[j] = x.tayl[j]/y;
    return erg;
}

//-----------------------------------------------------------------------

// Operators with two operands:   +,-,*,/  for (real, itaylor):
// The operand of type real is assumed to be a constant and not
// an independent variable!

itaylor operator-(const real& x, const itaylor& y)
{
    int order(get_order(y));
    itaylor erg(order);
    erg = -y;
    erg.tayl[0] = x - y.tayl[0];
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator+(const real& x, const itaylor& y)
{
    int order(get_order(y));
    itaylor erg(order);
    erg = y;
    erg.tayl[0] = x + y.tayl[0];
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator*(const real& x, const itaylor& y)
{
    int order(get_order(y));
    itaylor erg(order);
    for (int j=0; j<=order; j++) erg.tayl[j] = x*y.tayl[j];
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator/(const real& x, const itaylor& y)
{
    if (0<=y.tayl[0])
    {
	std::cerr << "Error in itaylor, operator / : 0 in interval " 
                  << std::endl;
	exit(1);
    }; 
    idotprecision idot;
    interval sum;
    int order(get_order(y));
    itaylor w(order);
    w.tayl[0] = x / y.tayl[0];
    for (int k=1; k<=order; k++)
    {
	idot=0;
	for (int j=1; j<=k; j++) 
	    accumulate(idot,y.tayl[j],w.tayl[k-j]);
	rnd(idot,sum);
	w.tayl[k] = -sum / y.tayl[0];
    }
    return w;
}

//-----------------------------------------------------------------------

// Operators with two operands:   +,-,*,/  for (itaylor, real):
// The operand of type real is assumed to be a constant and not
// an independent variable!

itaylor operator-(const itaylor& x, const real& y)
{
    int order(get_order(x));
    itaylor erg(order);
    erg = x;
    erg.tayl[0] = x.tayl[0] - y;
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator+(const itaylor& x, const real& y)
{
    int order(get_order(x));
    itaylor erg(order);
    erg = x;
    erg.tayl[0] = x.tayl[0] + y;
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator*(const itaylor& x, const real& y)
{
    int order(get_order(x));
    itaylor erg(order);
    for (int j=0; j<=order; j++) erg.tayl[j] = x.tayl[j]*y;
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator/(const itaylor& x, const real& y)
{
    if (y==0)
    {
	std::cerr << "Error in itaylor: division by 0" 
                  << std::endl;
	exit(1);
    };
    int order(get_order(x));
    itaylor erg(order);
    for (int j=0; j<=order; j++) erg.tayl[j] = x.tayl[j]/y;
    return erg;
}

// Operators with two operands:   +,-,*,/  for (int, itaylor):
// The operand of type real is assumed to be a constant and not
// an independent variable!

itaylor operator-(int x, const itaylor& y)
{
    int order(get_order(y));
    itaylor erg(order);
    erg = -y;
    erg.tayl[0] = interval(x) - y.tayl[0];
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator+(int x, const itaylor& y)
{
    int order(get_order(y));
    itaylor erg(order);
    erg = y;
    erg.tayl[0] = interval(x) + y.tayl[0];
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator*(int x, const itaylor& y)
{
    int order(get_order(y));
    itaylor erg(order);
    for (int j=0; j<=order; j++) erg.tayl[j] = interval(x)*y.tayl[j];
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator/(int x, const itaylor& y)
{
    if (0<=y.tayl[0])
    {
	std::cerr << "Error in itaylor, operator / : 0 in interval " 
                  << std::endl;
	exit(1);
    }; 
    idotprecision idot;
    interval sum;
    int order(get_order(y));
    itaylor w(order);
    w.tayl[0] = interval(x) / y.tayl[0];
    for (int k=1; k<=order; k++)
    {
	idot=0;
	for (int j=1; j<=k; j++) 
	    accumulate(idot,y.tayl[j],w.tayl[k-j]);
	rnd(idot,sum);
	w.tayl[k] = -sum / y.tayl[0];
    }
    return w;
}

//-----------------------------------------------------------------------

// Operators with two operands:   +,-,*,/  for (itaylor, int):
// The operand of type real is assumed to be a constant and not
// an independent variable!

itaylor operator-(const itaylor& x, int y)
{
    int order(get_order(x));
    itaylor erg(order);
    erg = x;
    erg.tayl[0] = x.tayl[0] - interval(y);
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator+(const itaylor& x, int y)
{
    int order(get_order(x));
    itaylor erg(order);
    erg = x;
    erg.tayl[0] = x.tayl[0] + interval(y);
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator*(const itaylor& x, int y)
{
    int order(get_order(x));
    itaylor erg(order);
    for (int j=0; j<=order; j++) erg.tayl[j] = x.tayl[j]*interval(y);
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator/(const itaylor& x, int y)
{
    if (y==0)
    {
	std::cerr << "Error in itaylor: division by 0" 
                  << std::endl;
	exit(1);
    };
    int order(get_order(x));
    itaylor erg(order);
    for (int j=0; j<=order; j++) erg.tayl[j] = x.tayl[j]/interval(y);
    return erg;
}

//-----------------------------------------------------------------------

// Overloading the standard functions:

//-----------------------------------------------------------------------

// Help function
void f_g_u(const itaylor& f, const itaylor& g, const itaylor& u, int nb_function)
{
 int order1=get_order(f);
 int order2=get_order(g);
 int order3=get_order(u);

 // The following errors should be caught before 
 // but for security here again:
 if(order1 != order2) 
  {
   std::cerr << "Error1 in f_g_u: different orders " 
             << std::endl;
   exit(1);
  };

 if(order3 != order2) 
  {
   std::cerr << "Error2 in f_g_u: different orders " << std::endl;
   exit(1);
  };

 if(0 <= g.tayl[0]) 
  {
   std::cerr << "Error in f_g_u : wrong argument " << std::endl;
   exit(1);
  }; 

 switch(nb_function) // element No. 0
   {
    case _i_ln:f.tayl[0]=ln(u.tayl[0]); break;

    case _i_tan:f.tayl[0]=tan(u.tayl[0]); break;
    case _i_cot:f.tayl[0]=cot(u.tayl[0]); break;

    case _i_asin:f.tayl[0]=asin(u.tayl[0]); break;
    case _i_acos:f.tayl[0]=acos(u.tayl[0]); break;
    case _i_atan:f.tayl[0]=atan(u.tayl[0]); break;
    case _i_acot:f.tayl[0]=acot(u.tayl[0]); break;

    case _i_tanh:f.tayl[0]=tanh(u.tayl[0]); break;
    case _i_coth:f.tayl[0]=coth(u.tayl[0]); break; 

    case _i_asinh:f.tayl[0]=asinh(u.tayl[0]); break;
    case _i_acosh:f.tayl[0]=acosh(u.tayl[0]); break;
    case _i_atanh:f.tayl[0]=atanh(u.tayl[0]); break;

    case _i_acoth:f.tayl[0]=acoth(u.tayl[0]); break;
   }
 
 // remaining elements:
 interval sum; 
 for(int j=1; j<=Ub(f.tayl); j++) 
 {
     sum = interval(0);
     for(int i=1; i<=j-1; i++)
	 sum += interval(i)*f.tayl[i]*g.tayl[j-i];
     f.tayl[j] = (u.tayl[j]-sum/interval(j)) / g.tayl[0];
 }
}

// sqr-function
itaylor sqr(const itaylor& x)
{
    idotprecision idot;
    interval sum;
    int order(get_order(x)),m;
    itaylor erg(order);

    erg.tayl[0] = sqr(x.tayl[0]);
    for (int k=1; k<=order; k++)
    {
	m = (k+1) / 2;
	idot = 0;
	for (int j=0; j<=m-1; j++) 
	    accumulate(idot,x.tayl[j],x.tayl[k-j]);
	rnd(idot,sum);
	times2pown(sum,1);  // Multiplication with 2
	erg.tayl[k] = sum;
	if (k%2==0) erg.tayl[k] += sqr(x.tayl[m]); // k even 
    }
    return erg; 
}

//-----------------------------------------------------------------------

// Square-root

itaylor sqrt(const itaylor& x)
{
    idotprecision idot;
    interval sum,h;
    int order(get_order(x)),m;
    itaylor erg(order);
    if (0<=x.tayl[0]) 
    {
	std::cerr << "Error in itaylor, sqrt: 0 in interval" << std::endl;
	exit(1);
    };
    erg.tayl[0] = sqrt(x.tayl[0]);
    h = erg.tayl[0];
    times2pown(h,1);
    for (int k=1; k<=order; k++)
    {
	m = (k+1) / 2;
	idot = 0;
	for (int j=1; j<=m-1; j++) 
	    accumulate(idot,erg.tayl[j],erg.tayl[k-j]);
	rnd(idot,sum);
	times2pown(sum,1);  // Multiplication with 2
	erg.tayl[k] = sum;
	if (k%2==0) erg.tayl[k] += sqr(erg.tayl[m]); // k even 
	erg.tayl[k] = (x.tayl[k]-erg.tayl[k]) / h;
    }
    return erg;
}

//-----------------------------------------------------------------------

// sqrt(x,n)

itaylor sqrt(const itaylor& x, int n)
{
    int order(get_order(x));
    itaylor erg(order);
    if (0<=x.tayl[0]) 
    {
	std::cerr << "Error in itaylor, sqrt(x,n): 0 in interval" << std::endl;
	exit(1);
    };
    erg.tayl[0] = sqrt(x.tayl[0],n); // element No. 0
    for (int k=1; k<=order; k++)
    {
	erg.tayl[k] = 0;
	for (int j=0; j<=k-1; j++)
	    erg.tayl[k] += (interval(k-j)/real(n)-interval(j))
		           * erg.tayl[j] * x.tayl[k-j];
	erg.tayl[k] /= (interval(k)*x.tayl[0]);
    }
    return erg;
}
//-----------------------------------------------------------------------

// sqrt(1-x^2):
itaylor sqrt1mx2(const itaylor& x)
{
    idotprecision idot;
    interval sum,h;
    int order(get_order(x)),m;
    itaylor erg(order), g(order);

    if (Inf(x.tayl[0])<=-1 || Sup(x.tayl[0])>=1)
    {
	std::cerr << "Error in itaylor, sqrt1mx2: wrong argument" << std::endl;
	exit(1);
    };
    erg.tayl[0]=sqrt(real(1)-sqr(x.tayl[0])); // =sqrt1mx2(x.tayl[0]); Blomi 
    h = real(-1)/erg.tayl[0];
    times2pown(h,-1);
    g = sqr(x);
    for (int k=1; k<=order; k++)
    {
	m = (k+1)/2;
	idot = 0;
	for (int j=1; j<=m-1; j++) 
	    accumulate(idot,erg.tayl[j],erg.tayl[k-j]);
	rnd(idot,sum);
	times2pown(sum,1);  // Multiplication with 2
	erg.tayl[k] = sum;
	if (k%2==0) erg.tayl[k] += sqr(erg.tayl[m]); // k even 
	erg.tayl[k] = (g.tayl[k]+erg.tayl[k])*h;
    }
    return erg;
}

//-----------------------------------------------------------------------

// sqrt(x^2-1):
itaylor sqrtx2m1(const itaylor& x)
{
    const real c = 30.0; 
    idotprecision idot;
    interval sum,h;
    int order(get_order(x)),m;
    itaylor erg(order), g(order);

    if (Disjoint(x.tayl[0],interval(-1,1))==0)
    {
	std::cerr << "Error in itaylor, sqrtx2m1: wrong argument" << std::endl;
	exit(1);
    };

    if (Inf(x.tayl[0])>c) erg = x*sqrt1mx2(real(1)/x);
    else if (Sup(x.tayl[0])<-c) erg = -x*sqrt1mx2(real(1)/x);
    else {
	erg.tayl[0]=sqrt(sqr(x.tayl[0])-real(1)); // =sqrtx2m1(x.tayl[0]); Blomi 
	g = sqr(x);
	h = real(1)/erg.tayl[0];
	times2pown(h,-1);
	for (int k=1; k<=order; k++)
	{
	    m = (k+1)/2;
	    idot = 0;
	    for (int j=1; j<=m-1; j++) 
		accumulate(idot,erg.tayl[j],erg.tayl[k-j]);
	    rnd(idot,sum);
	    times2pown(sum,1);  // Multiplication with 2
	    erg.tayl[k] = sum;
	    if (k%2==0) erg.tayl[k] += sqr(erg.tayl[m]); // k even 
	    erg.tayl[k] = (g.tayl[k]-erg.tayl[k])*h;
	}
    }
    return erg;
}

// sqrt(1+x)-1
itaylor sqrtp1m1(const itaylor& x)
{
    int order(get_order(x)),m;
    itaylor erg(order);
    idotprecision idot;
    interval h,Ne;

    if (Inf(x.tayl[0])<=-1)
    {
	std::cerr << "Error in itaylor, sqrtp1m1: wrong argument" << std::endl;
	exit(1);
    };

    erg.tayl[0] = sqrtp1m1(x.tayl[0]);
    Ne = real(1.0)+erg.tayl[0];
    times2pown(Ne,1);

    for (int k=1; k<=order; k++)
    {
	m = (k+1)/2;
	idot = 0;
	for (int j=1; j<=m-1; j++)
	    accumulate(idot,erg.tayl[j],erg.tayl[k-j]);
	rnd(idot,h);
	times2pown(h,1);
	erg.tayl[k] = h;
	if (k%2==0) erg.tayl[k] += sqr(erg.tayl[m]);
	erg.tayl[k] = (x.tayl[k]-erg.tayl[k]) / Ne; 
    }
    return erg;
} // sqrtp1m1

//-----------------------------------------------------------------------

// power-function
itaylor pow(const itaylor& x, const interval& alpha)
{
    int order(get_order(x));
    itaylor erg(order);

    if (0<=x.tayl[0])
    {
	std::cerr << "Error in itaylor, pow(x,a): 0 in interval x" 
                  << std::endl;
	exit(1);
    };

    erg.tayl[0] = pow(x.tayl[0],alpha); // element No. 0
    for (int k=1; k<=order; k++)
    {
	erg.tayl[k] = 0;
	for (int j=0; j<=k-1; j++)
	    erg.tayl[k] += (interval(k-j)*alpha-interval(j))
		           * erg.tayl[j] * x.tayl[k-j];
	erg.tayl[k] /= (interval(k)*x.tayl[0]);
    }
    return erg;
}


//-----------------------------------------------------------------------

// Exponential-function
itaylor exp(const itaylor& x)
{
    int order(get_order(x));
    itaylor erg(order);

    erg.tayl[0] = exp(x.tayl[0]); // element No. 0; function value
    for(int k=1; k<=order; k++)
    {
	erg.tayl[k] = 0;
	for(int j=0; j<=k-1; j++)
	    erg.tayl[k] += interval(k-j)*erg.tayl[j]*x.tayl[k-j]; 
	erg.tayl[k] /= interval(k);
    }
    return erg; 
}

//-----------------------------------------------------------------------

// exp(x)-1;
itaylor expm1(const itaylor& x)
{
    int order(get_order(x));
    itaylor erg(order);

    erg.tayl[0] = exp(x.tayl[0]); // element No. 0; function value
    for(int k=1; k<=order; k++)
    {
	erg.tayl[k] = 0;
	for(int j=0; j<=k-1; j++)
	    erg.tayl[k] += interval(k-j)*erg.tayl[j]*x.tayl[k-j]; 
	erg.tayl[k] /= interval(k);
    }
    erg.tayl[0] = exp(x.tayl[0])-real(1); // = expm1(x.tayl[0]); Blomi
    return erg; 
}

//-----------------------------------------------------------------------

// Logarithm-function
itaylor ln(const itaylor& x)
{
    int order=get_order(x);
    itaylor f(order);

    f_g_u(f,x,x,_i_ln);
  
    return f;
}

//-----------------------------------------------------------------------

// ln(1+x)
itaylor lnp1(const itaylor& x)
{
    int order(get_order(x));
    itaylor erg(order), g(order);

    g = interval(1) + x;
    erg.tayl[0] = lnp1(x.tayl[0]);
    for (int k=1; k<=order; k++)
    {
	erg.tayl[k] = 0;
	for (int j=1; j<=k-1; j++)
	    erg.tayl[k] += interval(j) * erg.tayl[j] * g.tayl[k-j];
	erg.tayl[k] = (x.tayl[k]-erg.tayl[k]/interval(k)) / g.tayl[0];
    }
    return erg;
}

//-----------------------------------------------------------------------

// Sinus-function
itaylor sin(const itaylor& x)
{
    int order(get_order(x));
    itaylor erg1(order);   // sin
    itaylor erg2(order);   // cos
    interval s1,s2;

    erg1.tayl[0]=sin(x.tayl[0]); // Element No. 0:  erg1 (sin)
    erg2.tayl[0]=cos(x.tayl[0]); // Element No. 0:  erg2 (cos)

    // remainig elements: 
    for(int j=1; j<=Ub(x.tayl); j++) 
    {
	s1=s2=interval(0);
	for(int i=0; i<=j-1; i++)
	{
	    s1 += interval(j-i) * erg2.tayl[i] * x.tayl[j-i];
	    s2 += interval(j-i) * erg1.tayl[i] * x.tayl[j-i];
	}
	erg1.tayl[j]= s1/interval(j);
	erg2.tayl[j]= real(-1.0)/interval(j)*s2;
    }
    return erg1; 
}

//-----------------------------------------------------------------------

// Cosinus-function
itaylor cos(const itaylor& x)
{
    int order(get_order(x));
    itaylor erg1(order);   // sin
    itaylor erg2(order);   // cos
    interval s1,s2;

    erg1.tayl[0]=sin(x.tayl[0]); // Element No. 0:  erg1 (sin)
    erg2.tayl[0]=cos(x.tayl[0]); // Element No. 0:  erg2 (cos)

    // remainig elements: 
    for(int j=1; j<=Ub(x.tayl); j++) 
    {
	s1=s2=interval(0);
	for(int i=0; i<=j-1; i++)
	{
	    s1 += interval(j-i) * erg2.tayl[i] * x.tayl[j-i];
	    s2 += interval(j-i) * erg1.tayl[i] * x.tayl[j-i];
	}
	erg1.tayl[j]= s1/interval(j);
	erg2.tayl[j]= real(-1.0)/interval(j)*s2;
    }
 return erg2; 
}

//-----------------------------------------------------------------------

// Tangens-function
itaylor tan(const itaylor& x)
{
    int order=get_order(x);
    itaylor f(order);
    itaylor g(order);

    g=sqr(cos(x));

    if(0 <= g.tayl[0]) 
    {
	std::cerr << "Error in itaylor, tan : wrong argument" << std::endl;
	exit(1);
    };  
 
    f_g_u(f,g,x,_i_tan);
  
    return f;
}

//-----------------------------------------------------------------------

// Cotangens-function
itaylor cot(const itaylor& x)
{
    int order=get_order(x);
    itaylor f(order);
    itaylor g(order);

    g=-sqr(sin(x));

    if(0 <= g.tayl[0]) 
    {
	std::cerr << "Error in itaylor, cot : wrong argument" << std::endl;
	exit(1);
    };  
 
    f_g_u(f,g,x,_i_cot);
  
    return f;
}

//-----------------------------------------------------------------------

// Sinushyperbolicus-function
itaylor sinh(const itaylor& x)
{
    int order(get_order(x));
    itaylor erg1(order);  // sinh
    itaylor erg2(order);  // cosh
    interval s1,s2;

    erg1.tayl[0]=sinh(x.tayl[0]); // element No. 0:  erg1 (sinh)
    erg2.tayl[0]=cosh(x.tayl[0]); // element No. 0:  erg2 (cosh)

    // remainig elements: 
    for(int j=1; j<=Ub(x.tayl); j++) 
    {
	s1=s2=interval(0);
	for(int i=0; i<=j-1; i++)
	{
	    s1 += interval(j-i) * erg2.tayl[i] * x.tayl[j-i];
	    s2 += interval(j-i) * erg1.tayl[i] * x.tayl[j-i];
	}
	erg1.tayl[j]= s1/interval(j);
	erg2.tayl[j]= s2/interval(j);
    }
    return erg1; 
}

//-----------------------------------------------------------------------

// Cosinushyperbolicus-function
itaylor cosh(const itaylor& x)
{
    int order(get_order(x));
    itaylor erg1(order); // sinh
    itaylor erg2(order); // cosh
    interval s1,s2;

    erg1.tayl[0]=sinh(x.tayl[0]); // element No. 0:  erg1 (sinh)
    erg2.tayl[0]=cosh(x.tayl[0]); // element No. 0:  erg2 (cosh)

    // remaining elements: 
    for(int j=1; j<=Ub(x.tayl); j++) 
    {
	s1=s2=interval(0);
	for(int i=0; i<=j-1; i++)
	{
	    s1 += interval(j-i) * erg2.tayl[i] * x.tayl[j-i];
	    s2 += interval(j-i) * erg1.tayl[i] * x.tayl[j-i];
	}
	erg1.tayl[j]= s1/interval(j);
	erg2.tayl[j]= s2/interval(j);
    }
    return erg2; 
}

//-----------------------------------------------------------------------

//Tangenshyperbolicus-function
itaylor tanh(const itaylor& x)
{
    int order=get_order(x);
    itaylor f(order);
    itaylor g(order);

    g=sqr(cosh(x)); 
 
    f_g_u(f,g,x,_i_tanh);
  
    return f;
}

//-----------------------------------------------------------------------

// Cotangenshyperbolicus-function
itaylor coth(const itaylor& x)
{
    int order=get_order(x);
    itaylor f(order);
    itaylor g(order);

    g=-sqr(sinh(x));

    if(0 <= g.tayl[0]) 
    {
	std::cerr << "Error in itaylor, coth : wrong argument " << std::endl;
	exit(1);
    };  
 
    f_g_u(f,g,x,_i_coth);
  
    return f;
}

//-----------------------------------------------------------------------

//Arcsinusfunktion
itaylor asin(const itaylor& x)
{
    int order=get_order(x);
    itaylor f(order);
    itaylor g(order);

    g=sqrt1mx2(x);

    if(0 <= g.tayl[0]) 
    {
	std::cerr << "Error in itaylor, asin : wrong argument " << std::endl;
	exit(1);
    };  
 
    f_g_u(f,g,x,_i_asin);
  
    return f;
}

//-----------------------------------------------------------------------

//Arccosinusfunktion
itaylor acos(const itaylor& x)
{
    int order=get_order(x);
    itaylor f(order);
    itaylor g(order);

    g = -sqrt1mx2(x);

    if(0 <= g.tayl[0]) 
    {
	std::cerr << "Error in itaylor, acos : wrong argument " << std::endl;
	exit(1);
    };  
 
    f_g_u(f,g,x,_i_acos);
  
    return f;
}

//-----------------------------------------------------------------------

//Arctan-function
itaylor atan(const itaylor& x)
{
    int order=get_order(x);
    itaylor f(order);
    itaylor g(order);

    g=interval(1.0)+sqr(x);

    f_g_u(f,g,x,_i_atan);
  
    return f;
}

//-----------------------------------------------------------------------

//Arccotan-function
itaylor acot(const itaylor& x)
{
    int order=get_order(x);
    itaylor f(order);
    itaylor g(order);

    g=-(interval(1.0)+sqr(x));

    f_g_u(f,g,x,_i_acot);
  
    return f;
}

//-----------------------------------------------------------------------

//Areasinh-function
itaylor asinh(const itaylor& x)
{
    int order=get_order(x);
    itaylor f(order);
    itaylor g(order);

    g=sqrt1px2(x);

    f_g_u(f,g,x,_i_asinh);
  
    return f;
}

//-----------------------------------------------------------------------

//Areacosh-function
itaylor acosh(const itaylor& x)
{
    int order=get_order(x);
    itaylor f(order);
    itaylor g(order);

    g=sqrtx2m1(x);

    if(0 <= g.tayl[0]) 
    {
	std::cerr << "Error in itaylor, acosh : wrong argument " << std::endl;
	exit(1);
    };  
 
    f_g_u(f,g,x,_i_acosh);
  
    return f;
}

//-----------------------------------------------------------------------

//Areatanh-function
itaylor atanh(const itaylor& x)
{
    int order=get_order(x);
    itaylor f(order);
    itaylor g(order);

    g=interval(1.0)-sqr(x);

    if(0 <= g.tayl[0]) 
    {
	std::cerr << "Error in itaylor, atanh : wrong argument " << std::endl;
	exit(1);
    };  
 
    f_g_u(f,g,x,_i_atanh);
  
    return f;
}

//-----------------------------------------------------------------------

//Areacotanh-function
itaylor acoth(const itaylor& x)
{
    int order=get_order(x);
    itaylor f(order);
    itaylor g(order);

    g=interval(1.0)-sqr(x);

    if(0 <= g.tayl[0]) 
    {
	std::cerr << "Error in itaylor, acoth : wrong argument " << std::endl;
	exit(1);
    };  

    f_g_u(f,g,x,_i_acoth);
  
    return f;
}

//-----------------------------------------------------------------------

//Error function "erf" //added, mg2006-03
itaylor erf(const itaylor& x)
{
    int order(get_order(x));
    itaylor erg(order);
    itaylor g(order);

    g=exp(-sqr(x));
   
    erg.tayl[0] = erf(x.tayl[0]); // element No. 0; function value
    
    for(int k=1; k<=order; k++)
    {
        erg.tayl[k] = 0;
        
	for(int j=0; j<=k-1; j++)
	    erg.tayl[k] += interval(k-j)*g.tayl[j]*x.tayl[k-j]; 
	erg.tayl[k] = 2*erg.tayl[k]/(sqrt(Pi())*interval(k));
    }
    return erg; 
}

//-----------------------------------------------------------------------

//Complementary Error function "erfc" //added, mg2006-03
itaylor erfc(const itaylor& x)
{
    int order(get_order(x));
    itaylor erg(order);

    erg=interval(1)-erf(x); 

    return erg;
}

//-----------------------------------------------------------------------

//Differentiation of an itaylor object returned as an itaylor // javi: 08.03.13
itaylor diff(const itaylor& x, int order){
  if (order > get_order(x)){
    return itaylor(0,0.0);
  }
  itaylor res(get_order(x)-order);
  for (int i = 0; i <= get_order(x)-order; i++) {
    res.tayl[i]= x.tayl[i+order];
    for(int j = 1; j<=order; j++)
      res.tayl[i]*=(i+j);
  }
  return res;
}


//-----------------------------------------------------------------------
// Truncates an itaylor object up to order 'order'. // added, javi: 08.03.13
// Useful to combine it with derivation of the itaylor 
// objects and further operations
itaylor trunc(const itaylor& x, int order){
  if (order < 0){
	  std::cerr << "Error in trunc_itaylor, new_order < 0" << std::endl;
	  exit(1);
  }
  else if (order > get_order(x)){
	  std::cerr << "Error in trunc_itaylor, new_order > order(x)" << std::endl;
	  exit(1);
  }
  else {
    itaylor res(order);
    for (int i = 0; i <= order; i++){
      res.tayl[i] = x.tayl[i];
    }
    return res;
  }
}

//-----------------------------------------------------------------------

// sqrt(1+x^2)
itaylor sqrt1px2(const itaylor& x)
{
    int order(get_order(x));
    itaylor erg(order);
    const real c = 500.0;

    if (Inf(x.tayl[0]) > c) erg = x*sqrt(real(1)+real(1)/sqr(x));
    else if (Sup(x.tayl[0]) < -c) erg = -x*sqrt(real(1)+real(1)/sqr(x)); 
    else erg = sqrt(real(1)+sqr(x));  
    return erg;
}



//-----------------------------------------------------------------------

} // end namespace taylor


==> taylor/itaylor.hpp <==
/*
**  Copyright (C) 1999-2008 F. Blomquist, M. Braeuer, M. Grimmer,
**                          W. Hofschuster, W. Kraemer
**                          Wiss. Rechnen/Softwaretechnologie
**                          Universitaet Wuppertal, Germany   
**
**  This library is free software; you can redistribute it and/or
**  modify it under the terms of the GNU Library General Public
**  License as published by the Free Software Foundation; either
**  version 2 of the License, or (at your option) any later version.
**
**  This library is distributed in the hope that it will be useful,
**  but WITHOUT ANY WARRANTY; without even the implied warranty of
**  MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
**  Library General Public License for more details.
**
**  You should have received a copy of the GNU Library General Public
**  License along with this library; if not, write to the Free
**  Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
*/

////////////////////////////////////////////////////////////////////////
//
//     Headerfile itaylor.hpp for onedimensional Taylor-arithmetic
//
////////////////////////////////////////////////////////////////////////

////////////////////////////////////////////////////////////////////////
//     Updated by F. Blomquist, M. Grimmer
//     Extended version 05.03.2006 by M. Grimmer
////////////////////////////////////////////////////////////////////////

/*----------------------------------------------------------------------

Definition of the class itaylor:

class itaylor for calculating all Taylor coefficients up to the maximal order p.

  Elements:
            int p .................... maximal order of the Taylor coefficients
            ivector tayl ............. interval vector; Lb=0, Ub=p;

	    static ivector faks ...... storing n! with n<=170
            static int initialized ... switcher for initialization of faks.
            static void initialize().. performs initialization of faks.

  Element functions, methodes:

            see implementation

Implementation file: itaylor.cpp

-----------------------------------------------------------------------*/

#ifndef _ITAYLOR_H
#define _ITAYLOR_H

//cxsc headers
#include <imath.hpp>
#include <interval.hpp>
#include <ivector.hpp>
#include <idot.hpp>

//C++ standard headers
#include <iostream>

using namespace cxsc;
using namespace std;

namespace taylor{
enum{
    _i_ln,

    _i_tan,
    _i_cot,

    _i_asin,
    _i_acos,
    _i_atan,
    _i_acot,

    _i_tanh,
    _i_coth,

    _i_asinh,
    _i_acosh,
    _i_atanh,
    _i_acoth,

};

///////////////////////////////////////////////////////////////
//
// Class itaylor
//
///////////////////////////////////////////////////////////////

// class itaylor for calculating all Taylor-coefficients up to order p
// of functions with one independent variable.

class itaylor{

 private:
  int p;        // max. Taylor-order of the object;

  static ivector faks;
  static int initialized;
  static void initialize();
  ivector tayl; // Interval vector with Taylor coefficients

 public:
 
  // Constructors and Destructors:
  itaylor();
  itaylor(const itaylor& );
  explicit itaylor(int order);
  itaylor(int order, const real& value);  // (x,1,0,...,0) Conversion error!!
  itaylor(int order, const interval& value); // (x,1,0,...,0)
  ~itaylor(){;};

  // Initialization functions for independent variables (x,1,0,...,0):
  // Caution: (x,1,0,...,0)  for real x conversion errors are possible!
  friend itaylor var_itaylor(int ord, const real& c);
  friend itaylor var_itaylor(int ord, const interval& c);

  // Initialization functions for constants (c,0,0,...,0):
  // Caution: (c,0,0,...,0)  for real c conversion errors are possible!
  friend itaylor const_itaylor(int ord, const real& c);
  friend itaylor const_itaylor(int ord, const interval& c);

  // assignment operators
  itaylor operator=(const itaylor& );
  itaylor operator=(int);
  itaylor operator=(const real& );
  itaylor operator=(const interval& );
  itaylor operator=(const ivector&); //added, mg2005-08
                                //const since C-XSC 2.1, mg2006-02
  // relational operators
  int operator==(itaylor&);     //added, mg2005-08
  int operator!=(itaylor&);     //added, mg2005-08
  int operator<=(itaylor&);     //added, mg2005-08
  int operator<(itaylor&);      //added, mg2005-08
  int operator>=(itaylor&);     //added, mg2005-08
  int operator>(itaylor&);      //added, mg2005-08
  
  // component access
  interval& operator[](int n);      //added, mg2005-08
  int order() {return p;}           //added, mg2005-08

  // additional component access functions (for compatibility reasons) //mg2005-08
  friend int get_order(const itaylor& x);
  friend ivector get_all_coef(const itaylor& x);
  friend interval get_j_coef(const itaylor& x, int j);

  // access to the derivative of order j:
  friend interval get_j_derive(const itaylor& x, int j); 
  friend interval get_j_derivative(const itaylor& x, int j); 
 
  // Output:
  friend void print_itaylor(const itaylor& x);
                                // kept for compatibility reasons

  friend void print_itaylor(std::ostream& os, const itaylor& x, int width=0, int digits=0);
                                // added, mg2005,2006

  friend std::ostream& operator<< (std::ostream&, itaylor&);
                                // added, mg2005-08

  // Overloading the operators for elements of the class itaylor:

  // operator - :
  friend itaylor operator-(const itaylor& x);

  // operators +,-,*,/  for (itaylor, itaylor):
  friend itaylor operator-(const itaylor& x, const itaylor& y);
  friend itaylor operator+(const itaylor& x, const itaylor& y);
  friend itaylor operator*(const itaylor& x, const itaylor& y);
  friend itaylor operator/(const itaylor& x, const itaylor& y);

  // operators +,-,*,/ for (interval, itaylor):
  friend itaylor operator-(const interval& x, const itaylor& y);
  friend itaylor operator+(const interval& x, const itaylor& y);
  friend itaylor operator*(const interval& x, const itaylor& y);
  friend itaylor operator/(const interval& x, const itaylor& y);

  // operators +,-,*,/ for (itaylor, interval):
  friend itaylor operator-(const itaylor& x, const interval& y);
  friend itaylor operator+(const itaylor& x, const interval& y);
  friend itaylor operator*(const itaylor& x, const interval& y);
  friend itaylor operator/(const itaylor& x, const interval& y);

  // operators +,-,*,/ for (real, itaylor):
  friend itaylor operator-(const real& x, const itaylor& y);
  friend itaylor operator+(const real& x, const itaylor& y);
  friend itaylor operator*(const real& x, const itaylor& y);
  friend itaylor operator/(const real& x, const itaylor& y);

  // operators +,-,*,/ for (itaylor, real):
  friend itaylor operator-(const itaylor& x, const real& y);
  friend itaylor operator+(const itaylor& x, const real& y);
  friend itaylor operator*(const itaylor& x, const real& y);
  friend itaylor operator/(const itaylor& x, const real& y);

  // operators +,-,*,/ for (int, itaylor):
  friend itaylor operator-(int x, const itaylor& y);
  friend itaylor operator+(int x, const itaylor& y);
  friend itaylor operator*(int x, const itaylor& y);
  friend itaylor operator/(int x, const itaylor& y);

  // operators +,-,*,/ for (itaylor, int):
  friend itaylor operator-(const itaylor& x, int y);
  friend itaylor operator+(const itaylor& x, int y);
  friend itaylor operator*(const itaylor& x, int y);
  friend itaylor operator/(const itaylor& x, int y);

  // Overloading the standard functions:
  friend itaylor sqrt(const itaylor& x);
  friend itaylor sqrt(const itaylor& x, int n);
  friend itaylor sqrt1px2(const itaylor& x);
  friend itaylor sqrtp1m1(const itaylor& x);
  friend itaylor sqrt1mx2(const itaylor& x);
  friend itaylor sqrtx2m1(const itaylor& x);
  friend itaylor sqr(const itaylor& x);
  friend itaylor pow(const itaylor& x, const interval& alpha);

  friend itaylor exp(const itaylor& x);
  friend itaylor expm1(const itaylor& x);

  friend itaylor ln(const itaylor& x);
  friend itaylor lnp1(const itaylor& x);

  friend itaylor sin(const itaylor& x);
  friend itaylor cos(const itaylor& x);
  friend itaylor tan(const itaylor& x);
  friend itaylor cot(const itaylor& x);

  friend itaylor sinh(const itaylor& x);
  friend itaylor cosh(const itaylor& x);
  friend itaylor tanh(const itaylor& x);
  friend itaylor coth(const itaylor& x);

  friend itaylor asin(const itaylor& x);
  friend itaylor acos(const itaylor& x);
  friend itaylor atan(const itaylor& x);
  friend itaylor acot(const itaylor& x);

  friend itaylor asinh(const itaylor& x);
  friend itaylor acosh(const itaylor& x);
  friend itaylor atanh(const itaylor& x);
  friend itaylor acoth(const itaylor& x);

  friend itaylor erf(const itaylor& x);   // added, mg2006-03
  friend itaylor erfc(const itaylor& x);  // added, mg2006-03
  friend itaylor diff(const itaylor& x, int order); // added, javi: 08.03
  friend itaylor trunc(const itaylor& x, int order); // added, javi: 08.03

  // Help function
  friend void f_g_u(const itaylor& f, const itaylor& g, const itaylor& u,
                    int nb_function); 

};


itaylor var_itaylor(int ord, const real& c);
itaylor var_itaylor(int ord, const interval& c);
itaylor const_itaylor(int ord, const real& c);
itaylor const_itaylor(int ord, const interval& c);

int get_order(const itaylor& x);
ivector get_all_coef(const itaylor& x);
interval get_j_coef(const itaylor& x, int j);
interval get_j_derive(const itaylor& x, int j); 
interval get_j_derivative(const itaylor& x, int j); 
 
void print_itaylor(const itaylor& x);
void print_itaylor(std::ostream& os, const itaylor& x, int width, int digits);
std::ostream& operator<< (std::ostream&, itaylor&);

itaylor operator-(const itaylor& x);
itaylor operator-(const itaylor& x, const itaylor& y);
itaylor operator+(const itaylor& x, const itaylor& y);
itaylor operator*(const itaylor& x, const itaylor& y);
itaylor operator/(const itaylor& x, const itaylor& y);

itaylor operator-(const interval& x, const itaylor& y);
itaylor operator+(const interval& x, const itaylor& y);
itaylor operator*(const interval& x, const itaylor& y);
itaylor operator/(const interval& x, const itaylor& y);

itaylor operator-(const itaylor& x, const interval& y);
itaylor operator+(const itaylor& x, const interval& y);
itaylor operator*(const itaylor& x, const interval& y);
itaylor operator/(const itaylor& x, const interval& y);

itaylor operator-(const real& x, const itaylor& y);
itaylor operator+(const real& x, const itaylor& y);
itaylor operator*(const real& x, const itaylor& y);
itaylor operator/(const real& x, const itaylor& y);

itaylor operator-(const itaylor& x, const real& y);
itaylor operator+(const itaylor& x, const real& y);
itaylor operator*(const itaylor& x, const real& y);
itaylor operator/(const itaylor& x, const real& y);

itaylor operator-(int x, const itaylor& y);
itaylor operator+(int x, const itaylor& y);
itaylor operator*(int x, const itaylor& y);
itaylor operator/(int x, const itaylor& y);

itaylor operator-(const itaylor& x, int y);
itaylor operator+(const itaylor& x, int y);
itaylor operator*(const itaylor& x, int y);
itaylor operator/(const itaylor& x, int y);

itaylor sqrt(const itaylor& x);
itaylor sqrt(const itaylor& x, int n);
itaylor sqrt1px2(const itaylor& x);
itaylor sqrtp1m1(const itaylor& x);
itaylor sqrt1mx2(const itaylor& x);
itaylor sqrtx2m1(const itaylor& x);
itaylor sqr(const itaylor& x);
itaylor pow(const itaylor& x, const interval& alpha);

itaylor exp(const itaylor& x);
itaylor expm1(const itaylor& x);

itaylor ln(const itaylor& x);
itaylor lnp1(const itaylor& x);

itaylor sin(const itaylor& x);
itaylor cos(const itaylor& x);
itaylor tan(const itaylor& x);
itaylor cot(const itaylor& x);

itaylor sinh(const itaylor& x);
itaylor cosh(const itaylor& x);
itaylor tanh(const itaylor& x);
itaylor coth(const itaylor& x);

itaylor asin(const itaylor& x);
itaylor acos(const itaylor& x);
itaylor atan(const itaylor& x);
itaylor acot(const itaylor& x);

itaylor asinh(const itaylor& x);
itaylor acosh(const itaylor& x);
itaylor atanh(const itaylor& x);
itaylor acoth(const itaylor& x);

itaylor erf(const itaylor& x);
itaylor erfc(const itaylor& x);

void f_g_u(const itaylor& f, const itaylor& g, const itaylor& u,
                    int nb_function); 


} // End of namespace taylor

#endif

